Light-quark two-loop corrections to heavy-quark pair production in the gluon fusion channel

We calculate the two-loop corrections to heavy-quark pair production in the gluon fusion channel which arise from diagrams involving a closed light-quark loop. The calculation is carried out by keeping the exact dependence on the heavy-quark mass. The analytic results are written in terms of logarithms, classical polylogarithms Li_n (n=2,3,4), and genuine multiple polylogarithms Li_{2,2}. The functional arguments are rational expressions of two independent external invariants and they are chosen in such a way that the functions are real in all the physical phase-space points. Through systematic changes in the functional basis, we obtain expansions of the results in both the production threshold and small mass limits.

==> anc/ggtt-lightnf-smallbeta.m <==
(* R.Bonciani, A.Ferroglia, T.Gehrmann, A.von Manteuffel, C.Studerus:
   Two-Loop Light Fermionic Corrections to Heavy-Quark Pair Production
   in the Gluon Fusion Channel
   19 July 2013
  
   small beta expansion for Cos[theta]=const
   of gauge invariant coefficients El, Fl, Gl, Hl, Hlh, Il, Ilh
   (with ((4 Pi)^eps Gamma[1+eps])^2 factored out, defined for expansion in (as/Pi))
  
   {z2->Zeta[2], z3->Zeta[3], ln2->Log[2], lmu->Log[mu^2/m^2], eps->(4-d)/2,
    b->Sqrt[1 - 4*m^2/s], xip2->(Cos[theta])^2}
 *)


{ggttEl -> -3185/648 + (157*ln2)/54 + (28*ln2^2)/9 - (15*z2)/4 - 
   (2*ln2*z2)/3 - (23*z3)/36 + b^2*(322/81 - (488*ln2)/27 + (4*ln2^2)/3 - 
     (1525*xip2)/81 + (1013*ln2*xip2)/27 + (16*ln2^2*xip2)/3 + (77*z2)/12 - 
     (77*ln2*z2)/6 - (97*xip2*z2)/6 + (193*ln2*xip2*z2)/12 + (299*z3)/36 - 
     (1051*xip2*z3)/72) + b^4*(-2260739/648000 + (87709*ln2)/3375 - 
     (262*ln2^2)/225 + (809017*xip2)/20250 - (506089*ln2*xip2)/3375 + 
     (138*ln2^2*xip2)/25 - (2402987*xip2^2)/43200 + 
     (204227*ln2*xip2^2)/1350 + (244*ln2^2*xip2^2)/45 - (22841*z2)/2400 + 
     (194*ln2*z2)/15 + (25519*xip2*z2)/600 - (2053*ln2*xip2*z2)/30 - 
     (67321*xip2^2*z2)/1440 + (353*ln2*xip2^2*z2)/6 - (151*z3)/18 + 
     (1709*xip2*z3)/36 - (1679*xip2^2*z3)/36) + 2*b^6*Unknown[$27480] + 
   lmu^2*(7/9 + b^2*(5/9 + (10*xip2)/9) + 
     b^4*(-5/9 + (23*xip2)/9 + (4*xip2^2)/9) + 
     b^6*(4*Unknown[$1306] + 4*Unknown[$207] + 2*Unknown[$27818])) + 
   (8*b^6*lmu^3*Unknown[$9])/3 + (-7/12 + b^2*(-7/6 - (7*xip2)/12) + 
     b^4*(7/6 - (14*xip2)/3 + (7*xip2^2)/6) + 2*b^6*Unknown[$9])/eps^3 + 
   (5/12 + ln2 + b^2*(-23/12 + 2*ln2 + (4*xip2)/3 + ln2*xip2) + 
     b^4*(109/24 - 2*ln2 - (49*xip2)/4 + 8*ln2*xip2 + (155*xip2^2)/24 - 
       2*ln2*xip2^2) + 2*b^6*Unknown[$207] + 
     lmu*(-1/2 + b^2*(-1 - xip2/2) + b^4*(1 - 4*xip2 + xip2^2) + 
       4*b^6*Unknown[$9]))/eps^2 + (761/216 - (29*ln2)/9 - (2*ln2^2)/3 + 
     (7*z2)/6 + b^2*(-163/108 + ln2/9 - (4*ln2^2)/3 + (2513*xip2)/216 - 
       (76*ln2*xip2)/9 - (2*ln2^2*xip2)/3 + (7*z2)/3 + (7*xip2*z2)/6) + 
     b^4*(-1027/540 - (97*ln2)/30 + (4*ln2^2)/3 - (4181*xip2)/540 + 
       (761*ln2*xip2)/45 - (16*ln2^2*xip2)/3 + (4351*xip2^2)/180 - 
       (2381*ln2*xip2^2)/90 + (4*ln2^2*xip2^2)/3 - (7*z2)/3 + 
       (28*xip2*z2)/3 - (7*xip2^2*z2)/3) + 
     lmu*(29/18 + (2*ln2)/3 + b^2*(13/18 + (4*ln2)/3 + (22*xip2)/9 + 
         (2*ln2*xip2)/3) + b^4*(37/36 - (4*ln2)/3 + xip2/18 + 
         (16*ln2*xip2)/3 + (107*xip2^2)/36 - (4*ln2*xip2^2)/3) + 
       b^6*(2*Unknown[$1306] + 4*Unknown[$207])) + 
     lmu^2*(-1/6 + b^2*(-1/3 - xip2/6) + b^4*(1/3 - (4*xip2)/3 + xip2^2/3) + 
       4*b^6*Unknown[$9]) + 2*b^6*Unknown[$999])/eps + 
   lmu*(-19/27 - (28*ln2)/9 + z2/3 + b^2*(-29/27 - (20*ln2)/9 + 
       (19*xip2)/54 - (40*ln2*xip2)/9 + (2*z2)/3 + (xip2*z2)/3) + 
     b^4*(-221/54 + (20*ln2)/9 + (163*xip2)/27 - (92*ln2*xip2)/9 - 
       (11*xip2^2)/18 - (16*ln2*xip2^2)/9 - (2*z2)/3 + (8*xip2*z2)/3 - 
       (2*xip2^2*z2)/3) + b^6*(2*Unknown[$27818] + 4*Unknown[$999])), 
 ggttFl -> 7339/648 - (172*ln2)/27 - (56*ln2^2)/9 + (63*z2)/8 - 
   (7*z2)/(3*b) + (4*ln2*z2)/3 + b*(-4*z2 - (xip2*z2)/6) + 
   b^3*(-3*xip2*z2 + (7*xip2^2*z2)/6) + 
   b^5*((5*z2)/3 - (7*xip2*z2)/6 - (5*xip2^2*z2)/3 + (7*xip2^3*z2)/6) + 
   (77*z3)/72 + b^2*(-5041/810 + (1474*ln2)/27 - (8*ln2^2)/9 + 
     (4549*xip2)/180 - (3512*ln2*xip2)/27 - (80*ln2^2*xip2)/9 - (749*z2)/45 + 
     (601*ln2*z2)/15 + (20741*xip2*z2)/360 - (331*ln2*xip2*z2)/5 - 
     (1169*z3)/45 + (2009*xip2*z3)/40) + 
   b^4*(16419313/1134000 - (252896*ln2)/3375 + (16*ln2^2)/75 - 
     (32079977*xip2)/283500 + (2208856*ln2*xip2)/3375 + (104*ln2^2*xip2)/75 + 
     (4538249*xip2^2)/32400 - (168082*ln2*xip2^2)/225 - 
     (512*ln2^2*xip2^2)/45 + (367201*z2)/12600 - (4138*ln2*z2)/105 - 
     (1453693*xip2*z2)/6300 + (11257*ln2*xip2*z2)/35 + 
     (98239*xip2^2*z2)/360 - (5143*ln2*xip2^2*z2)/15 + (64627*z3)/2520 - 
     (25147*xip2*z3)/105 + (96391*xip2^2*z3)/360) + 
   (8*b^6*lmu^3*Unknown[$8])/3 + 
   (7/6 + (7*b^2)/3 + b^4*(-7/3 + 7*xip2 - (7*xip2^2)/3) + 2*b^6*Unknown[$8])/
    eps^3 + lmu*(-4/27 + (56*ln2)/9 + b^2*(14/9 + (40*ln2)/9 - (14*xip2)/9 + 
       (16*ln2*xip2)/3 - (4*z2)/3) - (2*z2)/3 + 
     b^4*(1354/135 - (40*ln2)/9 - (212*xip2)/27 + (40*ln2*xip2)/3 + 
       (26*xip2^2)/27 + (8*ln2*xip2^2)/9 + (4*z2)/3 - 4*xip2*z2 + 
       (4*xip2^2*z2)/3) + b^6*(2*Unknown[$15272] + 4*Unknown[$947])) + 
   (-1/3 - 2*ln2 + b^2*(14/3 - 4*ln2 - (11*xip2)/3) + 
     b^4*(-158/15 + 4*ln2 + (62*xip2)/3 - 12*ln2*xip2 - (21*xip2^2)/2 + 
       4*ln2*xip2^2) + lmu*(1 + 2*b^2 + b^4*(-2 + 6*xip2 - 2*xip2^2) + 
       4*b^6*Unknown[$8]) + 2*b^6*Unknown[$99])/eps^2 + 
   lmu^2*(-14/9 + b^2*(-10/9 - (4*xip2)/3) + 
     b^4*(10/9 - (10*xip2)/3 - (2*xip2^2)/9) + 4*b^6*Unknown[$99]) + 
   (-1897/216 + (52*ln2)/9 + (4*ln2^2)/3 - (25*z2)/12 + z2/(2*b) + 
     b^2*(251/108 - (20*ln2)/9 + (8*ln2^2)/3 - (1045*xip2)/72 + 
       (52*ln2*xip2)/3 - (37*z2)/6 - (5*xip2*z2)/4) + 
     b*((3*z2)/2 - (xip2*z2)/2) + b^3*((3*xip2*z2)/2 - xip2^2*z2) + 
     b^4*(3709/2700 + (154*ln2)/15 - (8*ln2^2)/3 + (505*xip2)/18 - 
       (536*ln2*xip2)/9 + 8*ln2^2*xip2 - (4709*xip2^2)/108 + 
       (656*ln2*xip2^2)/9 - (8*ln2^2*xip2^2)/3 + (59*z2)/12 - 
       (29*xip2*z2)/2 + (11*xip2^2*z2)/12) + 
     b^5*(-z2 + xip2*z2 + xip2^2*z2 - xip2^3*z2) + 
     lmu^2*(1/3 + (2*b^2)/3 + b^4*(-2/3 + 2*xip2 - (2*xip2^2)/3) + 
       4*b^6*Unknown[$8]) + 2*b^6*Unknown[$947] + 
     lmu*(-26/9 - (4*ln2)/3 + b^2*(-8/9 - (8*ln2)/3 - (10*xip2)/3) + 
       b^4*(-136/45 + (8*ln2)/3 + (16*xip2)/9 - 8*ln2*xip2 - (35*xip2^2)/9 + 
         (8*ln2*xip2^2)/3) + 4*b^6*Unknown[$99]))/eps + 2*b^6*Unknown[$9991], 
 ggttGl -> 211/36 + (40*ln2)/3 - (91*z2)/12 - (14*z2)/(3*b) + 6*ln2*z2 + 
   b*(-8*z2 - 4*xip2*z2) + b^3*(-14*xip2*z2 - (2*xip2^2*z2)/3) + 
   b^5*((10*z2)/3 - (10*xip2*z2)/3 - (52*xip2^2*z2)/3 + (8*xip2^3*z2)/3) - 
   z3/6 + b^2*(3949/405 - (4276*ln2)/27 - (32*ln2^2)/3 - (79*xip2)/10 + 
     344*ln2*xip2 + (32*ln2^2*xip2)/3 + (3247*z2)/45 - (501*ln2*z2)/5 - 
     (3111*xip2*z2)/20 + (993*ln2*xip2*z2)/5 + (5111*z3)/60 - 
     (9373*xip2*z3)/60) + b^4*(-7360613/378000 + (586588*ln2)/3375 + 
     (952*ln2^2)/75 + (34654079*xip2)/189000 - (203984*ln2*xip2)/125 - 
     (1104*ln2^2*xip2)/25 - (691433*xip2^2)/3600 + (1235288*ln2*xip2^2)/675 + 
     (472*ln2^2*xip2^2)/15 - (965453*z2)/12600 + (3438*ln2*z2)/35 + 
     (1413443*xip2*z2)/2100 - (31671*ln2*xip2*z2)/35 - (29923*xip2^2*z2)/40 + 
     (5043*ln2*xip2^2*z2)/5 - (8809*z3)/105 + (314819*xip2*z3)/420 - 
     (49523*xip2^2*z3)/60) + 4*b^6*lmu^2*Unknown[$147] + 
   ((2*b^2)/3 + (8*b^4)/5 + 2*b^6*Unknown[$147])/eps^2 + 
   2*b^6*Unknown[$41465] + (-17/12 + z2/2 + z2/b + 3*b*z2 + 
     b^2*(-83/18 + (16*ln2)/9 + xip2 - 8*ln2*xip2 - z2 + (7*xip2*z2)/2) + 
     b^3*(6*xip2*z2 - 2*xip2^2*z2) + b^4*(1003/450 - (316*ln2)/45 - 
       (569*xip2)/18 + 48*ln2*xip2 + (457*xip2^2)/18 - 52*ln2*xip2^2 + z2/2 - 
       7*xip2*z2 + (17*xip2^2*z2)/2) + b^5*(-2*z2 + 2*xip2*z2 + 8*xip2^2*z2 - 
       4*xip2^3*z2) + lmu*((4*b^2)/9 + (16*b^4)/15 + 4*b^6*Unknown[$147]) + 
     2*b^6*Unknown[$946])/eps + 
   lmu*((-56*b^2)/27 + b^4*(-104/45 - (16*xip2)/9) + 
     b^6*(2*Unknown[$41389] + 4*Unknown[$946])), 
 ggttHl -> 2/9 - z2/9 + b^2*(xip2/2 - (2*z2)/9 - (xip2*z2)/9) + 
   b^4*(-xip2/9 + (5*xip2^2)/9 + (2*z2)/9 - (8*xip2*z2)/9 + 
     (2*xip2^2*z2)/9) + 4*b^6*lmu*Unknown[$223] + 2*b^6*Unknown[$59] + 
   4*b^6*lmu^2*Unknown[$75] + (1/9 + b^2*(2/9 + xip2/9) + 
     b^4*(-2/9 + (8*xip2)/9 - (2*xip2^2)/9) + 2*b^6*Unknown[$75])/eps^2 + 
   (-1/3 - (13*b^2*xip2)/18 + b^4*(-xip2/18 - (5*xip2^2)/6) + 
     2*b^6*Unknown[$223] + 4*b^6*lmu*Unknown[$75])/eps, 
 ggttHlh -> lmu^2*(-1/9 + b^2*(-2/9 - xip2/9) + 
     b^4*(2/9 - (8*xip2)/9 + (2*xip2^2)/9)) - z2/9 + 
   b^2*((-5*xip2)/54 + (7*ln2*xip2)/9 - (2*z2)/9 + (11*xip2*z2)/36 - 
     (ln2*xip2*z2)/2 - (7*xip2*z3)/12) + 
   b^4*((7*xip2)/27 - (16*ln2*xip2)/9 + (8*xip2^2)/27 + (7*ln2*xip2^2)/9 + 
     (2*z2)/9 - (31*xip2*z2)/18 + ln2*xip2*z2 + (7*xip2^2*z2)/18 - 
     (ln2*xip2^2*z2)/2 + (7*xip2*z3)/6 - (7*xip2^2*z3)/12) + 
   (lmu*(-2/9 + b^2*(-4/9 - (2*xip2)/9) + b^4*(4/9 - (16*xip2)/9 + 
         (4*xip2^2)/9)) + b^2*((7*xip2)/18 - (xip2*z2)/4) + 
     b^4*((-8*xip2)/9 + (7*xip2^2)/18 + (xip2*z2)/2 - (xip2^2*z2)/4) + 
     2*b^6*Unknown[$409])/eps + lmu*(2/3 + (13*b^2*xip2)/9 + 
     b^4*(xip2/9 + (5*xip2^2)/3) + 4*b^6*Unknown[$409]) + 
   2*b^6*Unknown[$41560], ggttIl -> -4/9 + b^2*((-4*xip2)/9 + (4*z2)/9) + 
   (2*z2)/9 + b^4*((-4*xip2^2)/9 - (4*z2)/9 + (4*xip2*z2)/3 - 
     (4*xip2^2*z2)/9) + 4*b^6*lmu*Unknown[$232] + 2*b^6*Unknown[$34] + 
   4*b^6*lmu^2*Unknown[$66] + 
   (-2/9 - (4*b^2)/9 + b^4*(4/9 - (4*xip2)/3 + (4*xip2^2)/9) + 
     2*b^6*Unknown[$66])/eps^2 + (2/3 + (8*b^2*xip2)/9 + (8*b^4*xip2^2)/9 + 
     2*b^6*Unknown[$232] + 4*b^6*lmu*Unknown[$66])/eps, 
 ggttIlh -> lmu^2*(2/9 + (4*b^2)/9 + b^4*(-4/9 + (4*xip2)/3 - 
       (4*xip2^2)/9)) + (2*z2)/9 + (4*b^2*z2)/9 + 
   b^4*((-4*z2)/9 + (4*xip2*z2)/3 - (4*xip2^2*z2)/9) + 
   (lmu*(4/9 + (8*b^2)/9 + b^4*(-8/9 + (8*xip2)/3 - (8*xip2^2)/9)) + 
     2*b^6*Unknown[$391])/eps + lmu*(-4/3 - (16*b^2*xip2)/9 - 
     (16*b^4*xip2^2)/9 + 4*b^6*Unknown[$391]) + 2*b^6*Unknown[$41481]}


==> anc/ggtt-lightnf-smallmass.m <==
(* R.Bonciani, A.Ferroglia, T.Gehrmann, A.von Manteuffel, C.Studerus:
   Two-Loop Light Fermionic Corrections to Heavy-Quark Pair Production
   in the Gluon Fusion Channel
   19 July 2013
  
   small mass expansion for phi=const
   of gauge invariant coefficients El, Fl, Gl, Hl, Hlh, Il, Ilh
   (with ((4 Pi)^eps Gamma[1+eps])^2 factored out, defined for expansion in (as/Pi))
  
   {bf->Identity, z2->Zeta[2], z3->Zeta[3], ln2->Log[2], lmu->Log[mu^2/m^2], eps->(4-d)/2,
    phi->-(t-m^2)/s, phip->(2phi-1), pq->phip^2-1, ls->Log[s/m2], m2os->m2/s,
    lp->Log[phi], li2p->PolyLog[2,phi], li3p->PolyLog[3,phi], li4p->PolyLog[4,phi],
    lpr->Log[1-phi], li2pr->PolyLog[2,1-phi], li3pr->PolyLog[3,1-phi], li4pr->PolyLog[4,1-phi],
    li4mprop->PolyLog[4, -(1-phi)/phi], li4mpopr->PolyLog[4,-phi/(1-phi)]}
 *)


{ggttEl -> 4289/648 + ls^2*(-19/6 - 11/(3*pq) - (2*pq)/3) + 
   lmu^2*(-19/9 - 22/(9*pq) - (4*pq)/9) + 1487/(162*pq) + (1085*pq)/648 + 
   (241*z2)/36 + (103*z2)/(9*pq) + (23*pq*z2)/18 - (11*z2^2)/4 - 
   (22*z2^2)/(5*pq) - (19*z3)/9 + (2*z3)/(9*pq) - (pq*z3)/9 + 
   (-5/12 + 1/(6*pq))*bf[(li2p - li2pr)*(lp - lpr)] + 
   (5/4 + 2/pq)*bf[(li3p - li3pr)*(lp - lpr)] + 
   (-5/128 - 1/(16*pq))*bf[(lp - lpr)^4] + (-61/144 - 29/(36*pq))*
    bf[(lp + lpr)^2] + (-5/128 - 1/(16*pq))*bf[(lp + lpr)^4] + 
   (z2/2 + (4*z2)/pq)*bf[(li2p - li2pr)*phip] + 
   (-2/3 + 1/(3*pq))*bf[(li3p - li3pr)*phip] + 
   (1/2 + 4/pq)*bf[(li4mpopr - li4mprop)*phip] + 
   (1 + 8/pq)*bf[(li4p - li4pr)*phip] + 
   (-101/432 + 35/(108*pq) - z2 - (7*z2)/(6*pq) - z3/2 - (4*z3)/pq)*
    bf[(lp - lpr)*phip] + (1/96 + 1/(12*pq))*bf[(lp + lpr)^3]*
    bf[(lp - lpr)*phip] + lmu*(-14/27 + 10/(27*pq) - (5*pq)/27 + 
     ls*(19/3 + 22/(3*pq) + (4*pq)/3) - (4*z2)/3 - (4*z2)/(3*pq) - 
     (pq*z2)/3 + (19/9 + 22/(9*pq) + (4*pq)/9)*bf[lp + lpr] + 
     (-8/9 - 22/(9*pq))*bf[(lp - lpr)*phip]) + 
   bf[li3p + li3pr]*(5/6 - 1/(3*pq) + (-5/4 - 2/pq)*bf[lp + lpr] + 
     (1/4 + 2/pq)*bf[(lp - lpr)*phip]) + 
   ls*(-11/36 - 31/(18*pq) + (5*pq)/72 + (10*z2)/3 + (10*z2)/(3*pq) + 
     (5*pq*z2)/6 + (-19/9 - 22/(9*pq) - (4*pq)/9)*bf[lp + lpr] + 
     (8/9 + 22/(9*pq))*bf[(lp - lpr)*phip]) + 
   bf[lp + lpr]*(463/432 - 35/(108*pq) + pq/27 + (7*z2)/4 + (7*z2)/(6*pq) + 
     (pq*z2)/3 + (5*z3)/2 + (4*z3)/pq + (1/3 - 1/(6*pq))*
      bf[(li2p - li2pr)*phip] + (-1/4 - 2/pq)*bf[(li3p - li3pr)*phip] + 
     (-1/72 - 7/(18*pq) - z2/4 - (2*z2)/pq)*bf[(lp - lpr)*phip]) + 
   bf[(lp - lpr)^2]*(-61/144 - 29/(36*pq) + (5/64 + 1/(8*pq))*
      bf[(lp + lpr)^2] + (-1/32 - 1/(4*pq))*bf[lp + lpr]*
      bf[(lp - lpr)*phip]) + 
   m2os^2*(-125/9 + lmu^2*(-160/(9*pq^2) - 80/(9*pq)) + 
     ls^3*(-7/24 - 1/(3*pq) - pq/12) - 52/(9*pq^3) - 9547/(162*pq^2) - 
     1751/(648*pq) + (409*pq)/144 + (1163*z2)/36 - (160*z2)/(3*pq^3) - 
     (90*z2)/pq^2 + (181*z2)/(6*pq) + (335*pq*z2)/12 - (13*z2^2)/10 - 
     (74*z3)/3 + (256*z3)/pq^3 + (1712*z3)/(9*pq^2) + (244*z3)/(9*pq) - 
     5*pq*z3 + (7*bf[li4p + li4pr])/4 - (3*bf[(li3p - li3pr)*(lp - lpr)])/4 + 
     (11*bf[(lp - lpr)^4])/768 + bf[(li2p - li2pr)*(lp - lpr)]*
      (-1/24 + 64/pq^3 + 100/(3*pq^2) + 5/(3*pq) + (5*bf[lp + lpr])/16) - 
     (17*bf[(lp + lpr)^4])/768 - 5*z2*bf[(li2p - li2pr)*phip] + 
     (-41/12 - 128/pq^3 - 40/(3*pq^2) - 2/pq)*bf[(li3p - li3pr)*phip] - 
     (35*bf[(li4p - li4pr)*phip])/4 + bf[(lp + lpr)^3]*
      (-119/288 + 32/(3*pq^3) + 16/(3*pq^2) + (25*bf[(lp - lpr)*phip])/96) + 
     (1/48 + 104/(9*pq^3) - 2345/(54*pq^2) + 295/(72*pq) - (61*z2)/8 + 
       (192*z2)/pq^3 + (20*z2)/pq^2 + (3*z2)/pq - 5*z3)*bf[(lp - lpr)*phip] + 
     bf[li3p + li3pr]*(1/12 - 128/pq^3 - 200/(3*pq^2) - 10/(3*pq) - 
       (3*bf[lp + lpr])/4 + (15*bf[(lp - lpr)*phip])/4) + 
     ls^2*(265/9 - 32/(3*pq^3) - 305/(9*pq^2) + 125/(36*pq) + (265*pq)/24 - 
       bf[(lp - lpr)^2]/32 - bf[(lp + lpr)^2]/32 + 
       bf[lp + lpr]*(7/12 - 8/(3*pq^2) - 4/(3*pq) + (5*bf[(lp - lpr)*phip])/
          16) + (-5/12 + 8/(3*pq^2))*bf[(lp - lpr)*phip]) + 
     bf[(lp - lpr)^2]*(-293/192 + 64/(3*pq^3) - 5/(4*pq^2) + 67/(48*pq) - 
       (13*z2)/32 - (3*bf[(lp + lpr)^2])/128 - (25*bf[(li2p - li2pr)*phip])/
        32 + bf[lp + lpr]*(-119/96 + 32/pq^3 + 16/pq^2 - 
         (5*bf[(lp - lpr)*phip])/48) + (-41/288 + 32/(3*pq^3) + 4/(3*pq^2) + 
         1/(6*pq))*bf[(lp - lpr)*phip]) + bf[(lp + lpr)^2]*
      (-293/192 + 64/(3*pq^3) - 5/(4*pq^2) + 67/(48*pq) + (3*z2)/32 - 
       (25*bf[(li2p - li2pr)*phip])/32 + (-41/96 + 32/pq^3 + 4/pq^2 + 
         1/(2*pq))*bf[(lp - lpr)*phip]) + 
     lmu*(ls*(160/(3*pq^2) + 80/(3*pq)) - 1088/(27*pq^2) - 544/(27*pq) - 
       (64*z2)/(3*pq^2) - (32*z2)/(3*pq) + (160/(9*pq^2) + 80/(9*pq))*
        bf[lp + lpr] - (160*bf[(lp - lpr)*phip])/(9*pq^2)) + 
     bf[lp + lpr]*(-137/16 - 104/(9*pq^3) - 4015/(54*pq^2) - 347/(216*pq) - 
       (51*z2)/8 + (192*z2)/pq^3 + (100*z2)/pq^2 + z2/pq + z3 + 
       (41/24 + 64/pq^3 + 20/(3*pq^2) + pq^(-1))*bf[(li2p - li2pr)*phip] + 
       (15*bf[(li3p - li3pr)*phip])/4 + (-5/32 + 160/(3*pq^3) - 65/(6*pq^2) + 
         29/(8*pq) + (25*z2)/16)*bf[(lp - lpr)*phip]) + 
     ls*(-3421/36 - 208/(9*pq^3) - 1/(9*pq^2) - 311/(12*pq) - (2819*pq)/72 + 
       (7*z2)/4 + (64*z2)/(3*pq^2) + (26*z2)/(3*pq) - (7*pq*z2)/2 + z3 - 
       bf[li3p + li3pr]/2 + bf[(li2p - li2pr)*(lp - lpr)]/4 - 
       bf[(lp + lpr)^3]/48 + (5*bf[(li3p - li3pr)*phip])/2 + 
       bf[(lp - lpr)^2]*(-35/32 + 32/pq^3 + 46/(3*pq^2) - 1/(3*pq) - 
         bf[lp + lpr]/16 + (5*bf[(lp - lpr)*phip])/48) + 
       bf[(lp + lpr)^2]*(-35/32 + 32/pq^3 + 46/(3*pq^2) - 1/(3*pq) + 
         (5*bf[(lp - lpr)*phip])/16) + (121/24 + 32/(3*pq^3) - 101/(9*pq^2) + 
         19/(12*pq) + (15*z2)/4)*bf[(lp - lpr)*phip] + 
       bf[lp + lpr]*(-163/24 - 32/(3*pq^3) - 523/(9*pq^2) - 239/(36*pq) - 
         (3*z2)/4 - (5*bf[(li2p - li2pr)*phip])/4 + 
         (-17/16 + 64/pq^3 + 28/(3*pq^2) + pq^(-1))*bf[(lp - lpr)*phip]))) + 
   m2os*(1793/324 + lmu^2*(-8/9 - 28/(9*pq)) - 8/(9*pq^2) - 311/(81*pq) + 
     (77*pq)/36 + (11*z2)/12 + (4*z2)/pq^2 - (128*z2)/(9*pq) + (8*pq*z2)/3 + 
     (7*z2^2)/2 + (22*z2^2)/(5*pq) + (47*z3)/18 + (48*z3)/pq^2 + 
     (206*z3)/(9*pq) - (pq*z3)/2 - (7*bf[li4p + li4pr])/4 + 
     (-1/4 - 2/pq)*bf[(li3p - li3pr)*(lp - lpr)] + (13/768 + 1/(16*pq))*
      bf[(lp - lpr)^4] + bf[(li2p - li2pr)*(lp - lpr)]*
      (27/16 + 12/pq^2 + 59/(12*pq) - (5*bf[lp + lpr])/16) + 
     (41/768 + 1/(16*pq))*bf[(lp + lpr)^4] + (-z2 - (4*z2)/pq)*
      bf[(li2p - li2pr)*phip] + (-5/24 - 24/pq^2 - 1/(6*pq))*
      bf[(li3p - li3pr)*phip] - (4*bf[(li4mpopr - li4mprop)*phip])/pq + 
     (-7/4 - 8/pq)*bf[(li4p - li4pr)*phip] + 
     (-13/24 - 9/pq^2 - 283/(108*pq) - (19*z2)/16 + (36*z2)/pq^2 - 
       (5*z2)/(12*pq) - z3 + (4*z3)/pq)*bf[(lp - lpr)*phip] + 
     bf[li3p + li3pr]*(-27/8 - 24/pq^2 - 59/(6*pq) + 
       (7/4 + 2/pq)*bf[lp + lpr] + (3/4 - 2/pq)*bf[(lp - lpr)*phip]) + 
     bf[(lp + lpr)^3]*(-17/576 + 2/pq^2 + 11/(16*pq) + 
       (5/96 - 1/(12*pq))*bf[(lp - lpr)*phip]) + 
     ls^2*(175/72 - 2/pq + (13*pq)/12 + bf[(lp - lpr)^2]/32 + 
       bf[(lp + lpr)^2]/32 + bf[lp + lpr]*(5/48 - 1/(4*pq) + 
         bf[(lp - lpr)*phip]/16) + (-7/48 + 1/(4*pq))*bf[(lp - lpr)*phip]) + 
     bf[(lp + lpr)^2]*(-41/72 - 8/pq^2 - 547/(72*pq) - (3*z2)/32 - 
       (5*bf[(li2p - li2pr)*phip])/32 + (-5/192 + 6/pq^2 + 7/(16*pq))*
        bf[(lp - lpr)*phip]) + lmu*(14/27 + ls*(10/3 + 10/pq) - 122/(27*pq) - 
       (8*z2)/3 - (16*z2)/(3*pq) + (14/9 + 34/(9*pq))*bf[lp + lpr] - 
       (34*bf[(lp - lpr)*phip])/(9*pq)) + bf[lp + lpr]*
      (-41/216 + 9/pq^2 + 1201/(108*pq) + (43*z2)/48 + (36*z2)/pq^2 + 
       (185*z2)/(12*pq) - 3*z3 - (4*z3)/pq + (5/48 + 12/pq^2 + 1/(12*pq))*
        bf[(li2p - li2pr)*phip] + (3/4 + 2/pq)*bf[(li3p - li3pr)*phip] + 
       (1/8 - 16/pq^2 - 53/(36*pq) + (5*z2)/16 + (2*z2)/pq)*
        bf[(lp - lpr)*phip]) + bf[(lp - lpr)^2]*(-41/72 - 8/pq^2 - 
       547/(72*pq) + (13*z2)/32 + (-5/128 - 1/(8*pq))*bf[(lp + lpr)^2] - 
       (5*bf[(li2p - li2pr)*phip])/32 + (-5/576 + 2/pq^2 + 7/(48*pq))*
        bf[(lp - lpr)*phip] + bf[lp + lpr]*(-17/192 + 6/pq^2 + 33/(16*pq) + 
         (-1/48 + 1/(4*pq))*bf[(lp - lpr)*phip])) + 
     ls*(-100/9 + 18/pq^2 + 26/(3*pq) - (17*pq)/4 + (43*z2)/6 + 
       (28*z2)/(3*pq) - (pq*z2)/2 - z3 + bf[li3p + li3pr]/2 - 
       bf[(li2p - li2pr)*(lp - lpr)]/4 + bf[(lp + lpr)^3]/48 + 
       bf[(li3p - li3pr)*phip]/2 + bf[(lp - lpr)^2]*(-1/16 + 6/pq^2 + 2/pq + 
         bf[lp + lpr]/16 + bf[(lp - lpr)*phip]/48) + 
       bf[(lp + lpr)^2]*(-1/16 + 6/pq^2 + 2/pq + bf[(lp - lpr)*phip]/16) + 
       (19/24 + 17/(18*pq) + (3*z2)/4)*bf[(lp - lpr)*phip] + 
       bf[lp + lpr]*(-175/72 - 233/(18*pq) + (3*z2)/4 - 
         bf[(li2p - li2pr)*phip]/4 + (-1/8 + 12/pq^2 + pq^(-1))*
          bf[(lp - lpr)*phip]))) + 
   m2os^3*(-254111/1296 + ls^3*(-157/72 - 17/(9*pq) - (13*pq)/18) - 
     6208/(81*pq^4) + 3626/(81*pq^3) + 991/(6*pq^2) - 17381/(108*pq) - 
     (4793*pq)/162 + (21299*z2)/72 - (320*z2)/(9*pq^4) + (1864*z2)/(9*pq^3) + 
     (482*z2)/(3*pq^2) + (1601*z2)/(18*pq) + (3691*pq*z2)/18 - 13*z2^2 - 
     (52*z2^2)/(5*pq) - (751*z3)/6 - (224*z3)/(3*pq) - 37*pq*z3 + 
     (35/2 + 14/pq)*bf[li4p + li4pr] + (-15/2 - 6/pq)*
      bf[(li3p - li3pr)*(lp - lpr)] + (55/384 + 11/(96*pq))*
      bf[(lp - lpr)^4] + bf[(li2p - li2pr)*(lp - lpr)]*
      (-185/48 - 47/(12*pq) + (25/8 + 5/(2*pq))*bf[lp + lpr]) + 
     (-85/384 - 17/(96*pq))*bf[(lp + lpr)^4] + (-26*z2 - (8*z2)/pq)*
      bf[(li2p - li2pr)*phip] + (-451/24 - 47/(6*pq))*
      bf[(li3p - li3pr)*phip] + (-91/2 - 14/pq)*bf[(li4p - li4pr)*phip] + 
     (77/96 + 176/(27*pq^4) - 3440/(27*pq^3) - 544/(27*pq^2) + 2875/(54*pq) - 
       (549*z2)/16 + (8*z2)/(3*pq^2) + (23*z2)/(4*pq) - 26*z3 - (8*z3)/pq)*
      bf[(lp - lpr)*phip] + bf[(lp + lpr)^3]*(-1063/576 + 1/(9*pq^2) - 
       17/(16*pq) + (65/48 + 5/(12*pq))*bf[(lp - lpr)*phip]) + 
     bf[(lp + lpr)^2]*(-2011/288 + 680/(9*pq^4) + 175/(3*pq^3) + 
       445/(36*pq^2) - 1181/(144*pq) + (15*z2)/16 + (3*z2)/(4*pq) + 
       (-65/16 - 5/(4*pq))*bf[(li2p - li2pr)*phip] + 
       (-451/192 + 1/(3*pq^2) + 73/(48*pq))*bf[(lp - lpr)*phip]) + 
     bf[li3p + li3pr]*(185/24 + 47/(6*pq) + (-15/2 - 6/pq)*bf[lp + lpr] + 
       (39/2 + 6/pq)*bf[(lp - lpr)*phip]) + bf[lp + lpr]*
      (-1309/32 - 176/(27*pq^4) - 968/(27*pq^3) + 418/(9*pq^2) - 470/(9*pq) - 
       (529*z2)/16 + (8*z2)/(3*pq^2) - (229*z2)/(12*pq) + 10*z3 + (8*z3)/pq + 
       (451/48 + 47/(12*pq))*bf[(li2p - li2pr)*phip] + 
       (39/2 + 6/pq)*bf[(li3p - li3pr)*phip] + 
       (-187/144 + 1520/(9*pq^4) - 14/(3*pq^3) - 53/(6*pq^2) + 1541/(72*pq) + 
         (65*z2)/8 + (5*z2)/(2*pq))*bf[(lp - lpr)*phip]) + 
     bf[(lp - lpr)^2]*(-2011/288 + 680/(9*pq^4) + 175/(3*pq^3) + 
       445/(36*pq^2) - 1181/(144*pq) - (65*z2)/16 - (13*z2)/(4*pq) + 
       (-15/64 - 3/(16*pq))*bf[(lp + lpr)^2] + (-65/16 - 5/(4*pq))*
        bf[(li2p - li2pr)*phip] + (-451/576 + 1/(9*pq^2) + 73/(144*pq))*
        bf[(lp - lpr)*phip] + bf[lp + lpr]*(-1063/192 + 1/(3*pq^2) - 
         51/(16*pq) + (-13/24 - 1/(6*pq))*bf[(lp - lpr)*phip])) + 
     ls^2*(28559/144 - 160/(9*pq^4) + 356/(9*pq^3) + 97/(3*pq^2) + 
       3613/(36*pq) + (254*pq)/3 + (-5/16 - 1/(4*pq))*bf[(lp - lpr)^2] + 
       (-5/16 - 1/(4*pq))*bf[(lp + lpr)^2] + (-49/48 - 5/(12*pq))*
        bf[(lp - lpr)*phip] + bf[lp + lpr]*(59/48 + 5/(12*pq) + 
         (13/8 + 1/(2*pq))*bf[(lp - lpr)*phip])) + 
     ls*(-139477/216 - 352/(27*pq^4) + 2996/(27*pq^3) + 937/(9*pq^2) - 
       3331/(9*pq) - (28651*pq)/108 - (105*z2)/4 - (10*z2)/pq - 24*pq*z2 + 
       10*z3 + (8*z3)/pq + (-5 - 4/pq)*bf[li3p + li3pr] + 
       (5/2 + 2/pq)*bf[(li2p - li2pr)*(lp - lpr)] + (-5/24 - 1/(6*pq))*
        bf[(lp + lpr)^3] + (13 + 4/pq)*bf[(li3p - li3pr)*phip] + 
       (181/8 + 160/(9*pq^4) - 424/(9*pq^3) - 170/(9*pq^2) + 1055/(36*pq) + 
         (39*z2)/2 + (6*z2)/pq)*bf[(lp - lpr)*phip] + 
       bf[(lp - lpr)^2]*(-251/48 + 1/(3*pq^2) - 37/(12*pq) + 
         (-5/8 - 1/(2*pq))*bf[lp + lpr] + (13/24 + 1/(6*pq))*
          bf[(lp - lpr)*phip]) + bf[(lp + lpr)^2]*(-251/48 + 1/(3*pq^2) - 
         37/(12*pq) + (13/8 + 1/(2*pq))*bf[(lp - lpr)*phip]) + 
       bf[lp + lpr]*(-847/24 - 160/(9*pq^4) + 344/(9*pq^3) + 134/(3*pq^2) - 
         991/(36*pq) - (15*z2)/2 - (6*z2)/pq + (-13/2 - 2/pq)*
          bf[(li2p - li2pr)*phip] + (-125/24 + 2/(3*pq^2) + 17/(6*pq))*
          bf[(lp - lpr)*phip]))) + 
   m2os^4*(-58175227/41472 + ls^3*(-201/16 - 151/(18*pq) - 5*pq) - 
     664/(9*pq^5) + 18581/(81*pq^4) + 71023/(324*pq^3) - 54341/(324*pq^2) - 
     552847/(432*pq) - (310639*pq)/864 + (587375*z2)/288 + (128*z2)/pq^5 + 
     (2032*z2)/(9*pq^4) + (1028*z2)/(9*pq^3) - (680*z2)/(9*pq^2) + 
     (12713*z2)/(18*pq) + (5157*pq*z2)/4 - (169*z2^2)/2 - (364*z2^2)/(5*pq) - 
     (3677*z3)/6 + (80*z3)/(3*pq^2) - (314*z3)/pq - 235*pq*z3 + 
     (455/4 + 98/pq)*bf[li4p + li4pr] + (-195/4 - 42/pq)*
      bf[(li3p - li3pr)*(lp - lpr)] + (715/768 + 77/(96*pq))*
      bf[(lp - lpr)^4] + bf[(li2p - li2pr)*(lp - lpr)]*
      (-2755/96 - 5/(3*pq^2) - 86/(3*pq) + (325/16 + 35/(2*pq))*
        bf[lp + lpr]) + (-1105/768 - 119/(96*pq))*bf[(lp + lpr)^4] + 
     (-125*z2 - (56*z2)/pq)*bf[(li2p - li2pr)*phip] + 
     (-1525/16 - 10/(3*pq^2) - 167/(3*pq))*bf[(li3p - li3pr)*phip] + 
     (-875/4 - 98/pq)*bf[(li4p - li4pr)*phip] + 
     (21821/6912 + 112/pq^5 + 2642/(27*pq^4) - 271/(6*pq^3) + 
       4589/(54*pq^2) + 9481/(36*pq) - (4685*z2)/32 - (16*z2)/(3*pq^3) + 
       (91*z2)/(3*pq^2) + (125*z2)/(2*pq) - 125*z3 - (56*z3)/pq)*
      bf[(lp - lpr)*phip] + bf[(lp + lpr)^3]*(-9245/1152 - 2/(9*pq^3) - 
       1/(36*pq^2) - 23/(4*pq) + (625/96 + 35/(12*pq))*bf[(lp - lpr)*phip]) + 
     bf[(lp + lpr)^2]*(-68359/2304 - 112/pq^5 - 538/(9*pq^4) + 50/(9*pq^3) - 
       827/(72*pq^2) - 2201/(48*pq) + (195*z2)/32 + (21*z2)/(4*pq) + 
       (-625/32 - 35/(4*pq))*bf[(li2p - li2pr)*phip] + 
       (-1525/128 - 2/(3*pq^3) + 11/(4*pq^2) + 223/(24*pq))*
        bf[(lp - lpr)*phip]) + bf[li3p + li3pr]*(2755/48 + 10/(3*pq^2) + 
       172/(3*pq) + (-195/4 - 42/pq)*bf[lp + lpr] + (375/4 + 42/pq)*
        bf[(lp - lpr)*phip]) + bf[lp + lpr]*(-1273897/6912 - 112/pq^5 + 
       2758/(27*pq^4) + 4297/(54*pq^3) - 1303/(18*pq^2) - 130573/(432*pq) - 
       (5287*z2)/32 - (16*z2)/(3*pq^3) - (9*z2)/pq^2 - (391*z2)/(3*pq) + 
       65*z3 + (56*z3)/pq + (1525/32 + 5/(3*pq^2) + 167/(6*pq))*
        bf[(li2p - li2pr)*phip] + (375/4 + 42/pq)*bf[(li3p - li3pr)*phip] + 
       (-8573/1152 - 288/pq^5 - 604/(9*pq^4) - 4/(9*pq^3) + 551/(36*pq^2) + 
         1819/(18*pq) + (625*z2)/16 + (35*z2)/(2*pq))*bf[(lp - lpr)*phip]) + 
     bf[(lp - lpr)^2]*(-68359/2304 - 112/pq^5 - 538/(9*pq^4) + 50/(9*pq^3) - 
       827/(72*pq^2) - 2201/(48*pq) - (845*z2)/32 - (91*z2)/(4*pq) + 
       (-195/128 - 21/(16*pq))*bf[(lp + lpr)^2] + (-625/32 - 35/(4*pq))*
        bf[(li2p - li2pr)*phip] + (-1525/384 - 2/(9*pq^3) + 11/(12*pq^2) + 
         223/(72*pq))*bf[(lp - lpr)*phip] + bf[lp + lpr]*
        (-9245/384 - 2/(3*pq^3) - 1/(12*pq^2) - 69/(4*pq) + 
         (-125/48 - 7/(6*pq))*bf[(lp - lpr)*phip])) + 
     ls^2*(77229/64 + 64/pq^5 + 1016/(9*pq^4) + 514/(9*pq^3) - 52/(3*pq^2) + 
       22373/(36*pq) + (6547*pq)/12 + (-65/32 - 7/(4*pq))*bf[(lp - lpr)^2] + 
       (-65/32 - 7/(4*pq))*bf[(lp + lpr)^2] + 
       (-55/96 + 5/(3*pq^2) + 8/(3*pq))*bf[(lp - lpr)*phip] + 
       bf[lp + lpr]*(-7/32 - 5/(3*pq^2) - 7/(2*pq) + (125/16 + 7/(2*pq))*
          bf[(lp - lpr)*phip])) + ls*(-13019441/3456 - 224/pq^5 - 
       1588/(27*pq^4) + 3169/(27*pq^3) - 2566/(27*pq^2) - 244303/(108*pq) - 
       (113825*pq)/72 - (6715*z2)/24 - (80*z2)/(3*pq^2) - (523*z2)/(3*pq) - 
       145*pq*z2 + 65*z3 + (56*z3)/pq + (-65/2 - 28/pq)*bf[li3p + li3pr] + 
       (65/4 + 14/pq)*bf[(li2p - li2pr)*(lp - lpr)] + 
       (-65/48 - 7/(6*pq))*bf[(lp + lpr)^3] + (125/2 + 28/pq)*
        bf[(li3p - li3pr)*phip] + (18601/192 - 64/pq^5 - 632/(9*pq^4) - 
         6/pq^3 + 196/(9*pq^2) + 1865/(12*pq) + (375*z2)/4 + (42*z2)/pq)*
        bf[(lp - lpr)*phip] + bf[(lp - lpr)^2]*(-4633/192 - 2/(3*pq^3) - 
         1/(2*pq^2) - 145/(8*pq) + (-65/16 - 7/(2*pq))*bf[lp + lpr] + 
         (125/48 + 7/(6*pq))*bf[(lp - lpr)*phip]) + bf[(lp + lpr)^2]*
        (-4633/192 - 2/(3*pq^3) - 1/(2*pq^2) - 145/(8*pq) + 
         (125/16 + 7/(2*pq))*bf[(lp - lpr)*phip]) + 
       bf[lp + lpr]*(-10679/64 + 64/pq^5 + 920/(9*pq^4) + 298/(9*pq^3) - 
         200/(9*pq^2) - 168/pq - (195*z2)/4 - (42*z2)/pq + 
         (-125/4 - 14/pq)*bf[(li2p - li2pr)*phip] + 
         (-2315/96 - 4/(3*pq^3) + 19/(3*pq^2) + 239/(12*pq))*
          bf[(lp - lpr)*phip]))) + m2os^5*(-44208600229/5184000 + 
     ls^3*(-10003/144 - 1231/(30*pq) - (91*pq)/3) + 1823488/(3375*pq^6) + 
     1812764/(2025*pq^5) + 4847801/(10125*pq^4) - 586219/(40500*pq^3) - 
     56560919/(40500*pq^2) - 23834832209/(3240000*pq) - 
     (192562523*pq)/72000 + (8882941*z2)/720 - (7168*z2)/(15*pq^6) - 
     (8128*z2)/(9*pq^5) - (22096*z2)/(45*pq^4) + (2558*z2)/(45*pq^3) - 
     (6137*z2)/(18*pq^2) + (4167367*z2)/(900*pq) + (44255*pq*z2)/6 - 
     455*z2^2 - (2028*z2^2)/(5*pq) - (35791*z3)/12 - (32*z3)/pq^3 + 
     (568*z3)/(3*pq^2) - (3892*z3)/(3*pq) - 1351*pq*z3 + 
     (1225/2 + 546/pq)*bf[li4p + li4pr] + (-525/2 - 234/pq)*
      bf[(li3p - li3pr)*(lp - lpr)] + (1925/384 + 143/(32*pq))*
      bf[(lp - lpr)^4] + bf[(li2p - li2pr)*(lp - lpr)]*
      (-5319/32 + 2/pq^3 - 71/(6*pq^2) - 2551/(15*pq) + 
       (875/8 + 195/(2*pq))*bf[lp + lpr]) + (-2975/384 - 221/(32*pq))*
      bf[(lp + lpr)^4] + (-574*z2 - (312*z2)/pq)*bf[(li2p - li2pr)*phip] + 
     (-36753/80 + 4/pq^3 - 77/(3*pq^2) - 1634/(5*pq))*
      bf[(li3p - li3pr)*phip] + (-2009/2 - 546/pq)*bf[(li4p - li4pr)*phip] + 
     (4165817/864000 - 15872/(25*pq^6) - 190816/(225*pq^5) - 3272/(45*pq^4) - 
       5503/(75*pq^3) + 637181/(1350*pq^2) + 21466327/(18000*pq) - 
       (97493*z2)/160 + (64*z2)/(5*pq^4) - (146*z2)/(3*pq^3) + 
       (1175*z2)/(6*pq^2) + (2078*z2)/(5*pq) - 574*z3 - (312*z3)/pq)*
      bf[(lp - lpr)*phip] + bf[(lp + lpr)^3]*(-13049/384 + 8/(15*pq^4) - 
       31/(90*pq^3) - 469/(360*pq^2) - 4999/(180*pq) + 
       (1435/48 + 65/(4*pq))*bf[(lp - lpr)*phip]) + 
     bf[(lp + lpr)^2]*(-697789/5760 + 3584/(15*pq^6) + 4936/(45*pq^5) - 
       7838/(225*pq^4) + 10019/(900*pq^3) - 221309/(3600*pq^2) - 
       783097/(3600*pq) + (525*z2)/16 + (117*z2)/(4*pq) + 
       (-1435/16 - 195/(4*pq))*bf[(li2p - li2pr)*phip] + 
       (-36753/640 + 8/(5*pq^4) - 29/(6*pq^3) + 395/(24*pq^2) + 933/(20*pq))*
        bf[(lp - lpr)*phip]) + bf[li3p + li3pr]*(5319/16 - 4/pq^3 + 
       71/(3*pq^2) + 5102/(15*pq) + (-525/2 - 234/pq)*bf[lp + lpr] + 
       (861/2 + 234/pq)*bf[(lp - lpr)*phip]) + 
     bf[lp + lpr]*(-5447879/6912 + 15872/(25*pq^6) + 25568/(45*pq^5) + 
       18184/(75*pq^4) + 18881/(225*pq^3) - 299383/(675*pq^2) - 
       76709281/(54000*pq) - (25325*z2)/32 + (64*z2)/(5*pq^4) + 
       (26*z2)/(15*pq^3) - (2713*z2)/(30*pq^2) - (11134*z2)/(15*pq) + 
       350*z3 + (312*z3)/pq + (36753/160 - 2/pq^3 + 77/(6*pq^2) + 817/(5*pq))*
        bf[(li2p - li2pr)*phip] + (861/2 + 234/pq)*bf[(li3p - li3pr)*phip] + 
       (-539003/14400 + 3584/(5*pq^6) + 9904/(45*pq^5) + 1388/(75*pq^4) - 
         911/(90*pq^3) + 37387/(360*pq^2) + 90233/(200*pq) + (1435*z2)/8 + 
         (195*z2)/(2*pq))*bf[(lp - lpr)*phip]) + bf[(lp - lpr)^2]*
      (-697789/5760 + 3584/(15*pq^6) + 4936/(45*pq^5) - 7838/(225*pq^4) + 
       10019/(900*pq^3) - 221309/(3600*pq^2) - 783097/(3600*pq) - 
       (2275*z2)/16 - (507*z2)/(4*pq) + (-525/64 - 117/(16*pq))*
        bf[(lp + lpr)^2] + (-1435/16 - 195/(4*pq))*bf[(li2p - li2pr)*phip] + 
       (-12251/640 + 8/(15*pq^4) - 29/(18*pq^3) + 395/(72*pq^2) + 
         311/(20*pq))*bf[(lp - lpr)*phip] + bf[lp + lpr]*
        (-13049/128 + 8/(5*pq^4) - 31/(30*pq^3) - 469/(120*pq^2) - 
         4999/(60*pq) + (-287/24 - 13/(2*pq))*bf[(lp - lpr)*phip])) + 
     ls^2*(9767147/1440 - 3584/(15*pq^6) - 4064/(9*pq^5) - 11048/(45*pq^4) + 
       763/(45*pq^3) - 537/(20*pq^2) + 2089763/(600*pq) + (126823*pq)/40 + 
       (-175/16 - 39/(4*pq))*bf[(lp - lpr)^2] + (-175/16 - 39/(4*pq))*
        bf[(lp + lpr)^2] + (6383/480 - 2/pq^3 + 77/(6*pq^2) + 343/(10*pq))*
        bf[(lp - lpr)*phip] + bf[lp + lpr]*(-2273/96 + 2/pq^3 - 71/(6*pq^2) - 
         1229/(30*pq) + (287/8 + 39/(2*pq))*bf[(lp - lpr)*phip])) + 
     ls*(-881008271/43200 + 31744/(25*pq^6) + 233488/(135*pq^5) + 
       407092/(675*pq^4) + 158501/(1350*pq^3) - 3487271/(5400*pq^2) - 
       331541441/(27000*pq) - (7850003*pq)/900 - (46073*z2)/24 + 
       (32*z2)/pq^3 - (568*z2)/(3*pq^2) - (20299*z2)/(15*pq) - 805*pq*z2 + 
       350*z3 + (312*z3)/pq + (-175 - 156/pq)*bf[li3p + li3pr] + 
       (175/2 + 78/pq)*bf[(li2p - li2pr)*(lp - lpr)] + 
       (-175/24 - 13/(2*pq))*bf[(lp + lpr)^3] + (287 + 156/pq)*
        bf[(li3p - li3pr)*phip] + (967711/2400 + 3584/(15*pq^6) + 
         4288/(15*pq^5) + 64/pq^4 - 121/(5*pq^3) + 7813/(60*pq^2) + 
         112223/(150*pq) + (861*z2)/2 + (234*z2)/pq)*bf[(lp - lpr)*phip] + 
       bf[(lp - lpr)^2]*(-10355/96 + 8/(5*pq^4) - 8/(15*pq^3) - 
         103/(15*pq^2) - 11227/(120*pq) + (-175/8 - 39/(2*pq))*bf[lp + lpr] + 
         (287/24 + 13/(2*pq))*bf[(lp - lpr)*phip]) + 
       bf[(lp + lpr)^2]*(-10355/96 + 8/(5*pq^4) - 8/(15*pq^3) - 
         103/(15*pq^2) - 11227/(120*pq) + (287/8 + 39/(2*pq))*
          bf[(lp - lpr)*phip]) + bf[lp + lpr]*(-71947/96 - 3584/(15*pq^6) - 
         1216/(3*pq^5) - 2656/(15*pq^4) + 49/(5*pq^3) - 6743/(60*pq^2) - 
         124223/(150*pq) - (525*z2)/2 - (234*z2)/pq + (-287/2 - 78/pq)*
          bf[(li2p - li2pr)*phip] + (-25969/240 + 16/(5*pq^4) - 32/(3*pq^3) + 
           118/(3*pq^2) + 2209/(20*pq))*bf[(lp - lpr)*phip]))) + 
   (7/3 + m2os*(14/3 + 28/(3*pq)) + m2os^2*(112/(3*pq^2) + 56/(3*pq)) + 
     7/(3*pq) + (7*pq)/12 + 2*m2os^6*Unknown[$13401])/eps^3 + 
   (11/6 + ls*(-3 - 3/pq - (3*pq)/4) + lmu*(2 + 2/pq + pq/2) + 2/(3*pq) + 
     (3*pq)/4 + (-1 - pq^(-1) - pq/4)*bf[lp + lpr] + 
     (1/2 + pq^(-1))*bf[(lp - lpr)*phip] + 
     m2os^2*(ls*(-48/pq^2 - 24/pq) + lmu*(32/pq^2 + 16/pq) + 256/(3*pq^2) + 
       128/(3*pq) + (-16/pq^2 - 8/pq)*bf[lp + lpr] + (16*bf[(lp - lpr)*phip])/
        pq^2) + m2os*(34/3 + ls*(-6 - 12/pq) + lmu*(4 + 8/pq) + 22/pq + 
       (-2 - 4/pq)*bf[lp + lpr] + (4*bf[(lp - lpr)*phip])/pq) + 
     m2os^6*(4*lmu*Unknown[$13401] + 2*Unknown[$13642]))/eps^2 + 
   (-991/108 + lmu^2*(2/3 + 2/(3*pq) + pq/6) + ls^2*(1 + pq^(-1) + pq/4) - 
     581/(54*pq) - (401*pq)/216 - (16*z2)/3 - (16*z2)/(3*pq) - (4*pq*z2)/3 + 
     (1/24 + 1/(12*pq))*bf[(lp - lpr)^2] + (1/24 + 1/(12*pq))*
      bf[(lp + lpr)^2] + (-41/72 - 37/(18*pq))*bf[(lp - lpr)*phip] + 
     m2os^5*(5230457/10800 + ls^2*(-5873/6 - 472/pq - (987*pq)/2) - 
       2048/(75*pq^6) - 7808/(75*pq^5) - 1728/(25*pq^4) + 344/(75*pq^3) + 
       236/(75*pq^2) + 102037/(450*pq) + (844523*pq)/3600 + 
       ls*(594691/180 - 7168/(15*pq^6) - 11008/(15*pq^5) - 1408/(5*pq^4) - 
         176/(15*pq^3) + 16/(15*pq^2) + 23962/(15*pq) + (100409*pq)/60) - 
       (5873*z2)/3 - (944*z2)/pq - 987*pq*z2 + 
       (-3584/(15*pq^6) - 5504/(15*pq^5) - 704/(5*pq^4) - 88/(15*pq^3) + 
         8/(15*pq^2))*bf[lp + lpr] + (3584/(15*pq^6) + 3712/(15*pq^5) + 
         704/(15*pq^4) - 8/(5*pq^3))*bf[(lp - lpr)*phip]) + 
     m2os^3*(43/36 + ls^2*(-59/2 - 14/pq - (85*pq)/6) - 128/(27*pq^4) - 
       80/(27*pq^3) + 32/(9*pq^2) + 40/(27*pq) - (167*pq)/108 + 
       ls*(215/2 - 320/(9*pq^4) - 368/(9*pq^3) - 4/pq^2 + 484/(9*pq) + 
         (959*pq)/18) - 59*z2 - (28*z2)/pq - (85*pq*z2)/3 + 
       (-160/(9*pq^4) - 184/(9*pq^3) - 2/pq^2 + 10/(9*pq))*bf[lp + lpr] + 
       (160/(9*pq^4) + 104/(9*pq^3) - 14/(9*pq^2))*bf[(lp - lpr)*phip]) + 
     m2os^4*(22865/432 + ls^2*(-1055/6 - 253/(3*pq) - (175*pq)/2) + 
       32/(3*pq^5) + 640/(27*pq^4) + 170/(27*pq^3) - 115/(27*pq^2) + 
       5131/(216*pq) + (3145*pq)/144 + ls*(22139/36 + 128/pq^5 + 
         1600/(9*pq^4) + 440/(9*pq^3) - 40/(9*pq^2) + 5329/(18*pq) + 
         (3715*pq)/12) - (1055*z2)/3 - (506*z2)/(3*pq) - 175*pq*z2 + 
       (64/pq^5 + 800/(9*pq^4) + 220/(9*pq^3) - 20/(9*pq^2))*bf[lp + lpr] + 
       (-64/pq^5 - 512/(9*pq^4) - 4/pq^3 + 10/(9*pq^2))*
        bf[(lp - lpr)*phip]) + ls*(31/6 + 20/(3*pq) + (11*pq)/12 + 
       (2/3 + 2/(3*pq) + pq/6)*bf[lp + lpr] + (-1/3 - 2/(3*pq))*
        bf[(lp - lpr)*phip]) + bf[lp + lpr]*(115/72 + 37/(18*pq) + 
       (7*pq)/18 + (-1/6 - 1/(6*pq))*bf[(lp - lpr)*phip]) + 
     lmu*(-31/9 + ls*(-2 - 2/pq - pq/2) - 40/(9*pq) - (11*pq)/18 + 
       (-2/3 - 2/(3*pq) - pq/6)*bf[lp + lpr] + (1/3 + 2/(3*pq))*
        bf[(lp - lpr)*phip]) + 
     m2os^2*(-11/12 + lmu^2*(32/(3*pq^2) + 16/(3*pq)) + 
       ls^2*(-14/3 + 64/(3*pq^2) + 26/(3*pq) - 2*pq) + 8/(3*pq^3) - 
       1048/(27*pq^2) - 1201/(54*pq) - (17*pq)/12 - (28*z2)/3 - 
       (224*z2)/(3*pq^2) - (124*z2)/(3*pq) - 4*pq*z2 + 
       (16/(3*pq^3) + 14/(9*pq^2) - 43/(18*pq))*bf[lp + lpr] + 
       (-16/(3*pq^3) + 10/(9*pq^2) + 7/(6*pq))*bf[(lp - lpr)*phip] + 
       ls*(103/6 + 32/(3*pq^3) + 12/pq^2 + 26/(3*pq) + (49*pq)/6 + 
         (32/(3*pq^2) + 16/(3*pq))*bf[lp + lpr] - (32*bf[(lp - lpr)*phip])/
          (3*pq^2)) + lmu*(ls*(-32/pq^2 - 16/pq) - 64/(9*pq^2) - 32/(9*pq) + 
         (-32/(3*pq^2) - 16/(3*pq))*bf[lp + lpr] + (32*bf[(lp - lpr)*phip])/
          (3*pq^2))) + m2os*(-79/54 + lmu^2*(4/3 + 8/(3*pq)) + 
       ls^2*(17/12 + 4/pq - pq/4) - 8/(3*pq^2) - 193/(27*pq) - pq/3 - 
       (71*z2)/6 - (64*z2)/(3*pq) - (pq*z2)/2 + (1/6 + 1/(3*pq))*
        bf[(lp - lpr)^2] + (1/6 + 1/(3*pq))*bf[(lp + lpr)^2] + 
       (2/pq^2 + 23/(18*pq))*bf[(lp - lpr)*phip] + 
       ls*(1 - 4/pq^2 - 3/pq + pq + (4/3 + 8/(3*pq))*bf[lp + lpr] - 
         (8*bf[(lp - lpr)*phip])/(3*pq)) + bf[lp + lpr]*
        (-2/9 - 2/pq^2 - 41/(18*pq) - (2*bf[(lp - lpr)*phip])/(3*pq)) + 
       lmu*(4/9 + ls*(-4 - 8/pq) - 4/(9*pq) + (-4/3 - 8/(3*pq))*
          bf[lp + lpr] + (8*bf[(lp - lpr)*phip])/(3*pq))) + 
     m2os^6*(4*lmu^2*Unknown[$13401] + 4*lmu*Unknown[$13642] + 
       2*Unknown[$14911]))/eps + m2os^6*((8*lmu^3*Unknown[$13401])/3 + 
     4*lmu^2*Unknown[$13642] + 4*lmu*Unknown[$14911] + 2*Unknown[$47522]), 
 ggttFl -> 113/648 + lmu^2*(8/9 + 22/(9*pq)) + 
   ls^2*(43/18 + 44/(9*pq) + (2*pq)/9) - 709/(81*pq) + (65*pq)/216 - 
   (17*z2)/4 - (182*z2)/(9*pq) - (19*pq*z2)/36 + (11*z2^2)/5 + 
   (44*z2^2)/(5*pq) + (175*z3)/18 + (16*z3)/(9*pq) + 
   (19/8 + 1/(3*pq))*bf[(li2p - li2pr)*(lp - lpr)] + 
   (-1 - 4/pq)*bf[(li3p - li3pr)*(lp - lpr)] + 
   (1/32 + 1/(8*pq))*bf[(lp - lpr)^4] + 
   lmu*(85/27 + ls*(-43/9 - 88/(9*pq) - (4*pq)/9) + 56/(27*pq) + (4*pq)/9 + 
     (2*z2)/3 + (4*z2)/(3*pq) + (-16/9 - 44/(9*pq))*bf[lp + lpr]) + 
   ls*(-61/27 + 17/(27*pq) - (71*pq)/216 - (11*z2)/3 - (16*z2)/(3*pq) - 
     (pq*z2)/2 + (16/9 + 44/(9*pq))*bf[lp + lpr]) + 
   (1/32 + 1/(8*pq))*bf[(lp + lpr)^4] - (8*z2*bf[(li2p - li2pr)*phip])/pq + 
   (-1/4 - 2/(3*pq))*bf[(li3p - li3pr)*phip] - 
   (8*bf[(li4mpopr - li4mprop)*phip])/pq - (16*bf[(li4p - li4pr)*phip])/pq + 
   (7/144 + 29/(6*pq) + (15*z2)/8 + (23*z2)/(3*pq) + (8*z3)/pq)*
    bf[(lp - lpr)*phip] + bf[(lp + lpr)^2]*(-7/72 - 3/pq^2 - 19/(12*pq) + 
     (-1/24 - 1/(6*pq))*bf[(lp - lpr)*phip]) + 
   bf[li3p + li3pr]*(-19/4 - 2/(3*pq) + (1 + 4/pq)*bf[lp + lpr] - 
     (4*bf[(lp - lpr)*phip])/pq) + bf[(lp + lpr)^3]*
    (-1/8 - 1/(6*pq) - bf[(lp - lpr)*phip]/(6*pq)) + 
   bf[lp + lpr]*(-385/432 + 179/(54*pq) + (55*z2)/24 + (5*z2)/pq - 2*z3 - 
     (8*z3)/pq + (1/8 + 1/(3*pq))*bf[(li2p - li2pr)*phip] + 
     (4*bf[(li3p - li3pr)*phip])/pq + (7/36 - 6/pq^2 - 47/(18*pq) + 
       (4*z2)/pq)*bf[(lp - lpr)*phip]) + bf[(lp - lpr)^2]*
    (-77/72 - 3/pq^2 - 145/(36*pq) + pq/8 + (-1/16 - 1/(4*pq))*
      bf[(lp + lpr)^2] + (1/24 + 1/(6*pq))*bf[(lp - lpr)*phip] + 
     bf[lp + lpr]*(1/8 + 1/(6*pq) + bf[(lp - lpr)*phip]/(2*pq))) + 
   m2os*(35/18 + ls^3*(-1/3 - 8/(9*pq)) - 160/(9*pq^2) + 1909/(162*pq) + 
     (40*lmu^2)/(9*pq) - (25*pq)/108 + (689*z2)/18 - (80*z2)/pq^2 + 
     (23*z2)/pq + pq*z2 + (131*z2^2)/10 + (87*z2^2)/(5*pq) + (37*z3)/6 + 
     (288*z3)/pq^3 + (208*z3)/pq^2 + (154*z3)/(9*pq) + 
     (-11 - 22/pq)*bf[li4p + li4pr] + (5 + 14/pq)*
      bf[(li3p - li3pr)*(lp - lpr)] + (-23/192 - 35/(96*pq))*
      bf[(lp - lpr)^4] + bf[(li2p - li2pr)*(lp - lpr)]*
      (85/24 + 72/pq^3 + 52/pq^2 + 10/pq + (-9/4 - 9/(2*pq))*bf[lp + lpr]) + 
     lmu*(4 + ls*(-14/9 - 154/(9*pq)) + 374/(27*pq) + (8*pq)/9 + 
       (16*z2)/(3*pq) - (80*bf[lp + lpr])/(9*pq)) + 
     (29/192 + 17/(96*pq))*bf[(lp + lpr)^4] + 
     (1/12 - 144/pq^3 - 32/pq^2 - 10/pq)*bf[(li3p - li3pr)*phip] + 
     (8*bf[(li4mpopr - li4mprop)*phip])/pq + (2*bf[(li4p - li4pr)*phip])/pq + 
     (25/36 + 182/(9*pq^2) + 1/(12*pq) + z2/24 + (216*z2)/pq^3 + 
       (48*z2)/pq^2 - (11*z2)/pq - (16*z3)/pq)*bf[(lp - lpr)*phip] + 
     bf[(lp + lpr)^2]*(23/72 - 48/pq^3 - 50/pq^2 + 4/(3*pq) - (7*z2)/8 - 
       (7*z2)/(4*pq) - (5*bf[(li2p - li2pr)*phip])/(4*pq) + 
       (1/96 + 36/pq^3 + 8/pq^2 - 4/(3*pq))*bf[(lp - lpr)*phip]) + 
     bf[(lp + lpr)^3]*(-31/96 + 12/pq^3 + 26/(3*pq^2) + 5/(36*pq) + 
       (7*bf[(lp - lpr)*phip])/(12*pq)) + bf[li3p + li3pr]*
      (-85/12 - 144/pq^3 - 104/pq^2 - 20/pq + (5 + 6/pq)*bf[lp + lpr] + 
       (10*bf[(lp - lpr)*phip])/pq) + bf[lp + lpr]*(-17/36 + 34/(9*pq^2) - 
       881/(108*pq) - (13*z2)/24 + (216*z2)/pq^3 + (156*z2)/pq^2 - 
       (20*z2)/(3*pq) - 4*z3 + (-1/24 + 72/pq^3 + 16/pq^2 + 5/pq)*
        bf[(li2p - li2pr)*phip] + (2*bf[(li3p - li3pr)*phip])/pq + 
       (-1/12 - 96/pq^3 - 152/(3*pq^2) + 29/(9*pq) - (3*z2)/(2*pq))*
        bf[(lp - lpr)*phip]) + bf[(lp - lpr)^2]*(299/72 - 48/pq^3 - 50/pq^2 - 
       22/(9*pq) + (9*z2)/8 + (9*z2)/(4*pq) + (7/32 + 11/(16*pq))*
        bf[(lp + lpr)^2] - (5*bf[(li2p - li2pr)*phip])/(4*pq) + 
       (1/288 + 12/pq^3 + 8/(3*pq^2) - 1/(9*pq))*bf[(lp - lpr)*phip] + 
       bf[lp + lpr]*(-31/32 + 36/pq^3 + 26/pq^2 + 5/(12*pq) - 
         (2*bf[(lp - lpr)*phip])/(3*pq))) + 
     ls^2*(4/9 - 4/(3*pq^2) + 235/(18*pq) + (3*z2)/2 + (3*z2)/pq + 
       (3/8 + 3/(4*pq))*bf[(lp - lpr)^2] + (1/8 + 1/(4*pq))*
        bf[(lp + lpr)^2] + (1/8 - pq^(-1))*bf[(lp - lpr)*phip] + 
       bf[lp + lpr]*(-5/8 - pq^(-1) + bf[(lp - lpr)*phip]/(2*pq))) + 
     ls*(79/108 - 148/(9*pq^2) - 136/(27*pq) - (19*pq)/12 - (35*z2)/2 - 
       (80*z2)/(3*pq) - 4*z3 - (8*z3)/pq + (4 + 8/pq)*bf[li3p + li3pr] + 
       (-2 - 4/pq)*bf[(li2p - li2pr)*(lp - lpr)] + (1/6 + 1/(3*pq))*
        bf[(lp + lpr)^3] + (4*bf[(li3p - li3pr)*phip])/pq + 
       (-19/36 - 104/(3*pq^2) - 4/(9*pq) + (6*z2)/pq)*bf[(lp - lpr)*phip] + 
       bf[lp + lpr]*(11/4 - 112/(3*pq^2) + 70/(9*pq) + 2*z2 + (4*z2)/pq - 
         (2*bf[(li2p - li2pr)*phip])/pq + (1/12 + 72/pq^3 + 16/pq^2 - 
           8/(3*pq))*bf[(lp - lpr)*phip]) + bf[(lp - lpr)^2]*
        (-15/8 + 36/pq^3 + 26/pq^2 - 1/(3*pq) + (1/2 + pq^(-1))*
          bf[lp + lpr] + bf[(lp - lpr)*phip]/(6*pq)) + 
       bf[(lp + lpr)^2]*(-3/8 + 36/pq^3 + 26/pq^2 + 2/(3*pq) + 
         bf[(lp - lpr)*phip]/(2*pq)))) + 
   m2os^2*(12643/432 + ls^3*(-1/6 + 32/(9*pq^3) - 40/(9*pq^2) - 38/(9*pq)) + 
     8/(9*pq^3) + 21818/(81*pq^2) + (160*lmu^2)/(9*pq^2) + 6665/(108*pq) + 
     (91*pq)/72 + (1543*z2)/18 - (3904*z2)/(9*pq^3) - (988*z2)/(3*pq^2) - 
     (20*z2)/(3*pq) - (37*pq*z2)/18 + 105*z2^2 + (84*z2^2)/pq + (71*z3)/2 + 
     (1536*z3)/pq^4 + (3904*z3)/(3*pq^3) + (976*z3)/(9*pq^2) + 
     (64*z3)/(3*pq) + (-75 - 60/pq)*bf[li4p + li4pr] + 
     (35 + 28/pq)*bf[(li3p - li3pr)*(lp - lpr)] + (-175/192 - 35/(48*pq))*
      bf[(lp - lpr)^4] + bf[(li2p - li2pr)*(lp - lpr)]*
      (229/8 + 384/pq^4 + 320/pq^3 + 128/(3*pq^2) + 115/(3*pq) + 
       (-65/4 - 13/pq)*bf[lp + lpr]) + 
     lmu*(61/9 + ls*(-22/9 - 640/(9*pq^2) - 80/(9*pq) - (8*pq)/9) + 
       1568/(27*pq^2) + 68/(9*pq) + (4*pq)/3 + (64*z2)/(3*pq^2) - 
       (320*bf[lp + lpr])/(9*pq^2)) + (205/192 + 41/(48*pq))*
      bf[(lp + lpr)^4] - (16*z2*bf[(li2p - li2pr)*phip])/pq + 
     (1/4 - 768/pq^4 - 256/pq^3 - 32/pq^2 - 34/(3*pq))*
      bf[(li3p - li3pr)*phip] - (28*bf[(li4p - li4pr)*phip])/pq + 
     (251/144 - 3184/(9*pq^3) - 337/(9*pq^2) - 121/(6*pq) + z2/8 + 
       (1152*z2)/pq^4 + (1120*z2)/(3*pq^3) + (88*z2)/(3*pq^2) - 
       (181*z2)/(3*pq) - (16*z3)/pq)*bf[(lp - lpr)*phip] + 
     bf[(lp + lpr)^2]*(-17/24 + 144/pq^4 + 476/(9*pq^3) + 191/(18*pq^2) + 
       575/(72*pq) - (55*z2)/8 - (11*z2)/(2*pq) - (5*bf[(li2p - li2pr)*phip])/
        (2*pq) + (1/32 + 192/pq^4 + 188/(3*pq^3) + 5/(3*pq^2) - 193/(12*pq))*
        bf[(lp - lpr)*phip]) + bf[(lp + lpr)^3]*(-229/96 + 64/pq^4 + 
       484/(9*pq^3) + 29/(9*pq^2) - 143/(36*pq) + (5*bf[(lp - lpr)*phip])/
        (6*pq)) + bf[li3p + li3pr]*(-229/4 - 768/pq^4 - 640/pq^3 - 
       256/(3*pq^2) - 230/(3*pq) + (35 + 28/pq)*bf[lp + lpr] + 
       (12*bf[(lp - lpr)*phip])/pq) + bf[lp + lpr]*(437/144 - 2864/(9*pq^3) - 
       2849/(27*pq^2) + 175/(9*pq) - (45*z2)/8 + (1152*z2)/pq^4 + 
       (2912*z2)/(3*pq^3) + (296*z2)/(3*pq^2) + (25*z2)/(3*pq) - 20*z3 - 
       (16*z3)/pq + (-1/8 + 384/pq^4 + 128/pq^3 + 16/pq^2 + 17/(3*pq))*
        bf[(li2p - li2pr)*phip] + (12*bf[(li3p - li3pr)*phip])/pq + 
       (-7/24 + 288/pq^4 - 184/(9*pq^3) + 173/(9*pq^2) - 479/(36*pq) + 
         (5*z2)/pq)*bf[(lp - lpr)*phip]) + bf[(lp - lpr)^2]*
      (7/24 + 144/pq^4 + 476/(9*pq^3) - 593/(18*pq^2) - 593/(72*pq) + 
       (25*z2)/8 + (5*z2)/(2*pq) + (55/32 + 11/(8*pq))*bf[(lp + lpr)^2] - 
       (5*bf[(li2p - li2pr)*phip])/(2*pq) + (1/96 + 64/pq^4 + 188/(9*pq^3) + 
         17/(9*pq^2) - 73/(36*pq))*bf[(lp - lpr)*phip] + 
       bf[lp + lpr]*(-229/32 + 192/pq^4 + 484/(3*pq^3) + 61/(3*pq^2) - 
         79/(12*pq) - bf[(lp - lpr)*phip]/(3*pq))) + 
     ls*(5707/216 + 320/(9*pq^3) + 2258/(27*pq^2) + 1468/(27*pq) - 
       (413*pq)/108 - (127*z2)/2 + (64*z2)/(3*pq^3) - (48*z2)/pq^2 - 
       (136*z2)/(3*pq) - pq*z2 - 20*z3 - (16*z3)/pq + 
       (30 + 24/pq)*bf[li3p + li3pr] + (-15 - 12/pq)*
        bf[(li2p - li2pr)*(lp - lpr)] + (5/4 + pq^(-1))*bf[(lp + lpr)^3] + 
       (8*bf[(li3p - li3pr)*phip])/pq + (-17/8 - 1568/(9*pq^3) + 
         166/(9*pq^2) - 56/(9*pq) + (12*z2)/pq)*bf[(lp - lpr)*phip] + 
       bf[lp + lpr]*(347/24 - 1888/(9*pq^3) - 254/(9*pq^2) + 215/(9*pq) + 
         5*z2 + (4*z2)/pq - (4*bf[(li2p - li2pr)*phip])/pq + 
         (1/4 + 384/pq^4 + 368/(3*pq^3) + 8/(3*pq^2) - 97/(3*pq))*
          bf[(lp - lpr)*phip]) + bf[(lp - lpr)^2]*(-49/4 + 192/pq^4 + 
         488/(3*pq^3) + 64/(3*pq^2) - 23/(2*pq) + (15/4 + 3/pq)*
          bf[lp + lpr] + bf[(lp - lpr)*phip]/(3*pq)) + 
       bf[(lp + lpr)^2]*(-9/4 + 192/pq^4 + 488/(3*pq^3) + 32/(3*pq^2) - 
         41/(6*pq) + bf[(lp - lpr)*phip]/pq)) + 
     ls^2*(-221/72 - 160/(9*pq^3) + 322/(9*pq^2) + 151/(9*pq) + (4*pq)/9 + 
       15*z2 + (12*z2)/pq + (25/8 + 5/(2*pq))*bf[(lp - lpr)^2] + 
       (5/8 + 1/(2*pq))*bf[(lp + lpr)^2] + (3/8 - 16/(3*pq^3) - 16/(3*pq^2) - 
         31/(3*pq))*bf[(lp - lpr)*phip] + bf[lp + lpr]*(-3/8 + 16/(3*pq^3) - 
         20/(3*pq^2) - 5/pq + bf[(lp - lpr)*phip]/pq))) + 
   m2os^3*(249685/1296 + ls^3*(23/18 + 41/(9*pq)) - 18976/(81*pq^4) - 
     31330/(81*pq^3) - 12382/(81*pq^2) + 62821/(162*pq) + (509*pq)/108 + 
     lmu*(478/27 + ls*(-116/9 + 4/(3*pq) - (32*pq)/9) + 142/(9*pq) + 
       (128*pq)/27) + (9401*z2)/36 + (1408*z2)/(9*pq^4) - 
     (3152*z2)/(9*pq^3) - (2792*z2)/(9*pq^2) + (272*z2)/pq - (80*pq*z2)/9 + 
     (3283*z2^2)/5 + (2994*z2^2)/(5*pq) + (319*z3)/3 + (108*z3)/pq + 
     (-446 - 408/pq)*bf[li4p + li4pr] + (210 + 192/pq)*
      bf[(li3p - li3pr)*(lp - lpr)] + (-539/96 - 41/(8*pq))*
      bf[(lp - lpr)^4] + bf[(li2p - li2pr)*(lp - lpr)]*
      (991/6 + 919/(6*pq) + (-197/2 - 90/pq)*bf[lp + lpr]) + 
     (617/96 + 47/(8*pq))*bf[(lp + lpr)^4] - (64*z2*bf[(li2p - li2pr)*phip])/
      pq + (5/6 - 101/(3*pq))*bf[(li3p - li3pr)*phip] - 
     (112*bf[(li4p - li4pr)*phip])/pq + (151/24 - 9376/(27*pq^4) + 
       3904/(27*pq^3) - 335/(27*pq^2) - 15101/(108*pq) + (5*z2)/12 + 
       (64*z2)/(3*pq^3) - (160*z2)/(3*pq^2) - (1697*z2)/(6*pq) - (64*z3)/pq)*
      bf[(lp - lpr)*phip] + bf[(lp + lpr)^2]*(-119/36 + 480/pq^5 + 448/pq^4 - 
       10/(3*pq^3) + 164/(9*pq^2) + 293/(4*pq) - (171*z2)/4 - (39*z2)/pq - 
       (10*bf[(li2p - li2pr)*phip])/pq + (5/48 + 32/(3*pq^3) - 68/(3*pq^2) - 
         2309/(24*pq))*bf[(lp - lpr)*phip]) + bf[(lp + lpr)^3]*
      (-991/72 + 8/(9*pq^3) - 16/(9*pq^2) - 1303/(72*pq) + 
       (10*bf[(lp - lpr)*phip])/(3*pq)) + bf[li3p + li3pr]*
      (-991/3 - 919/(3*pq) + (210 + 192/pq)*bf[lp + lpr] + 
       (48*bf[(lp - lpr)*phip])/pq) + bf[lp + lpr]*(95/27 - 16544/(27*pq^4) - 
       15260/(27*pq^3) - 1247/(27*pq^2) + 18995/(108*pq) + (47*z2)/6 + 
       (64*z2)/(3*pq^3) - (128*z2)/(3*pq^2) - (707*z2)/(6*pq) - 104*z3 - 
       (96*z3)/pq + (-5/12 + 101/(6*pq))*bf[(li2p - li2pr)*phip] + 
       (48*bf[(li3p - li3pr)*phip])/pq + (-37/36 + 960/pq^5 + 3040/(9*pq^4) + 
         788/(9*pq^3) + 14/(3*pq^2) - 655/(9*pq) + (20*z2)/pq)*
        bf[(lp - lpr)*phip]) + bf[(lp - lpr)^2]*(-109/18 + 480/pq^5 + 
       448/pq^4 + 154/(3*pq^3) + 14/(9*pq^2) + 23/(4*pq) + (37*z2)/4 + 
       (9*z2)/pq + (171/16 + 39/(4*pq))*bf[(lp + lpr)^2] - 
       (10*bf[(li2p - li2pr)*phip])/pq + (5/144 + 8/(9*pq^3) - 20/(9*pq^2) - 
         725/(72*pq))*bf[(lp - lpr)*phip] + bf[lp + lpr]*
        (-991/24 + 8/(3*pq^3) - 16/(3*pq^2) - 1303/(24*pq) - 
         (4*bf[(lp - lpr)*phip])/(3*pq))) + 
     ls*(580/3 - 7168/(27*pq^4) - 15808/(27*pq^3) - 4324/(27*pq^2) + 
       18313/(54*pq) - (29*pq)/2 - (917*z2)/3 - (784*z2)/(3*pq) - 4*pq*z2 - 
       104*z3 - (96*z3)/pq + (184 + 168/pq)*bf[li3p + li3pr] + 
       (-92 - 84/pq)*bf[(li2p - li2pr)*(lp - lpr)] + 
       (23/3 + 7/pq)*bf[(lp + lpr)^3] + (32*bf[(li3p - li3pr)*phip])/pq + 
       (-68/9 - 704/(9*pq^4) + 752/(9*pq^3) + 14/(9*pq^2) - 716/(9*pq) + 
         (48*z2)/pq)*bf[(lp - lpr)*phip] + bf[lp + lpr]*
        (343/6 + 704/(9*pq^4) - 1312/(9*pq^3) - 478/(9*pq^2) + 493/(3*pq) + 
         12*z2 + (12*z2)/pq - (16*bf[(li2p - li2pr)*phip])/pq + 
         (5/6 + 64/(3*pq^3) - 136/(3*pq^2) - 580/(3*pq))*
          bf[(lp - lpr)*phip]) + bf[(lp - lpr)^2]*(-419/6 + 8/(3*pq^3) - 
         16/(3*pq^2) - 80/pq + (23 + 21/pq)*bf[lp + lpr] + 
         (4*bf[(lp - lpr)*phip])/(3*pq)) + bf[(lp + lpr)^2]*
        (-31/3 + 8/(3*pq^3) - 16/(3*pq^2) - 25/pq + (4*bf[(lp - lpr)*phip])/
          pq)) + ls^2*(-559/24 + 704/(9*pq^4) - 916/(9*pq^3) - 538/(9*pq^2) + 
       719/(18*pq) + (16*pq)/9 + 99*z2 + (90*z2)/pq + 
       (79/4 + 18/pq)*bf[(lp - lpr)^2] + (13/4 + 3/pq)*bf[(lp + lpr)^2] + 
       (5/4 + 8/pq^3 - 16/pq^2 - 407/(6*pq))*bf[(lp - lpr)*phip] + 
       bf[lp + lpr]*(29/6 + 43/(6*pq) + (4*bf[(lp - lpr)*phip])/pq))) + 
   m2os^4*(1736561/1728 + ls^3*(91/12 + 35/(3*pq)) + 19984/(27*pq^5) + 
     6716/(81*pq^4) - 71587/(162*pq^3) + 191393/(162*pq^2) + 
     6634453/(2592*pq) + (8537*pq)/432 + 
     lmu*(3503/54 + ls*(-442/9 - 112/(9*pq) - (40*pq)/3) + 176/(9*pq) + 
       (158*pq)/9) + (58319*z2)/72 - (1280*z2)/(3*pq^5) - 
     (5120*z2)/(9*pq^4) - (1048*z2)/(9*pq^3) + (180*z2)/pq^2 + 
     (15785*z2)/(18*pq) - (403*pq*z2)/12 + 3652*z2^2 + (3384*z2^2)/pq + 
     (1277*z3)/6 - (160*z3)/(3*pq^2) + (172*z3)/pq + 
     (-2395 - 2220/pq)*bf[li4p + li4pr] + (1135 + 1052/pq)*
      bf[(li3p - li3pr)*(lp - lpr)] + (-5935/192 - 1375/(48*pq))*
      bf[(lp - lpr)^4] + bf[(li2p - li2pr)*(lp - lpr)]*
      (3521/4 + 10/(3*pq^2) + 4951/(6*pq) + (-2145/4 - 497/pq)*
        bf[lp + lpr]) + (6685/192 + 1549/(48*pq))*bf[(lp + lpr)^4] - 
     (240*z2*bf[(li2p - li2pr)*phip])/pq + (35/12 + 20/(3*pq^2) - 343/(3*pq))*
      bf[(li3p - li3pr)*phip] - (420*bf[(li4p - li4pr)*phip])/pq + 
     (1483/64 + 1568/(9*pq^5) - 776/(9*pq^4) + 1079/(9*pq^3) - 
       8659/(27*pq^2) - 318719/(432*pq) + (35*z2)/24 - (128*z2)/(3*pq^4) + 
       (256*z2)/(3*pq^3) - (814*z2)/(3*pq^2) - (7727*z2)/(6*pq) - 
       (240*z3)/pq)*bf[(lp - lpr)*phip] + bf[(lp + lpr)^2]*
      (-3361/192 - 768/pq^6 - 768/pq^5 - 196/(3*pq^4) - 508/(9*pq^3) + 
       9697/(36*pq^2) + 61621/(144*pq) - (1895*z2)/8 - (439*z2)/(2*pq) - 
       (75*bf[(li2p - li2pr)*phip])/(2*pq) + 
       (35/96 - 80/(3*pq^4) + 128/(3*pq^3) - 261/(2*pq^2) - 12463/(24*pq))*
        bf[(lp - lpr)*phip]) + bf[(lp + lpr)^3]*(-3521/48 - 16/(9*pq^4) + 
       8/(3*pq^3) - 125/(18*pq^2) - 6391/(72*pq) + (25*bf[(lp - lpr)*phip])/
        (2*pq)) + bf[li3p + li3pr]*(-3521/2 - 20/(3*pq^2) - 4951/(3*pq) + 
       (1135 + 1052/pq)*bf[lp + lpr] + (180*bf[(lp - lpr)*phip])/pq) + 
     bf[lp + lpr]*(25/27 + 12256/(9*pq^5) + 25832/(27*pq^4) - 
       2093/(27*pq^3) + 48257/(54*pq^2) + 57205/(48*pq) + (755*z2)/4 - 
       (128*z2)/(3*pq^4) + (64*z2)/pq^3 - (150*z2)/pq^2 - (1735*z2)/(6*pq) - 
       500*z3 - (464*z3)/pq + (-35/24 - 10/(3*pq^2) + 343/(6*pq))*
        bf[(li2p - li2pr)*phip] + (180*bf[(li3p - li3pr)*phip])/pq + 
       (-533/144 - 1536/pq^6 - 1664/(3*pq^5) - 8/(3*pq^4) - 80/(9*pq^3) - 
         3065/(18*pq^2) - 30155/(72*pq) + (75*z2)/pq)*bf[(lp - lpr)*phip]) + 
     bf[(lp - lpr)^2]*(-34627/576 - 768/pq^6 - 768/pq^5 - 1612/(9*pq^4) - 
       148/(3*pq^3) + 1585/(36*pq^2) + 1685/(144*pq) + (105*z2)/8 + 
       (25*z2)/(2*pq) + (1895/32 + 439/(8*pq))*bf[(lp + lpr)^2] - 
       (75*bf[(li2p - li2pr)*phip])/(2*pq) + 
       (35/288 - 16/(9*pq^4) + 32/(9*pq^3) - 191/(18*pq^2) - 3343/(72*pq))*
        bf[(lp - lpr)*phip] + bf[lp + lpr]*(-3521/16 - 16/(3*pq^4) + 8/pq^3 - 
         125/(6*pq^2) - 6391/(24*pq) - (5*bf[(lp - lpr)*phip])/pq)) + 
     ls*(476491/432 + 10688/(9*pq^5) + 8816/(9*pq^4) - 1166/(9*pq^3) + 
       8344/(9*pq^2) + 497735/(216*pq) - (223*pq)/4 - (4228*z2)/3 + 
       (160*z2)/(3*pq^2) - (3718*z2)/(3*pq) - 15*pq*z2 - 500*z3 - 
       (464*z3)/pq + (1010 + 936/pq)*bf[li3p + li3pr] + 
       (-505 - 468/pq)*bf[(li2p - li2pr)*(lp - lpr)] + 
       (505/12 + 39/pq)*bf[(lp + lpr)^3] + (120*bf[(li3p - li3pr)*phip])/pq + 
       (-1307/48 + 640/(3*pq^5) + 1472/(9*pq^4) + 68/(3*pq^3) - 268/pq^2 - 
         19261/(36*pq) + (180*z2)/pq)*bf[(lp - lpr)*phip] + 
       bf[lp + lpr]*(2080/9 - 640/(3*pq^5) - 512/(9*pq^4) - 508/(9*pq^3) + 
         4450/(9*pq^2) + 33907/(36*pq) - 5*z2 - (4*z2)/pq - 
         (60*bf[(li2p - li2pr)*phip])/pq + (35/12 - 160/(3*pq^4) + 
           256/(3*pq^3) - 788/(3*pq^2) - 6253/(6*pq))*bf[(lp - lpr)*phip]) + 
       bf[(lp - lpr)^2]*(-17849/48 - 16/(3*pq^4) + 8/pq^3 - 20/pq^2 - 
         4879/(12*pq) + (505/4 + 117/pq)*bf[lp + lpr] + 
         (5*bf[(lp - lpr)*phip])/pq) + bf[(lp + lpr)^2]*
        (-2281/48 - 16/(3*pq^4) + 8/pq^3 - 20/pq^2 - 1247/(12*pq) + 
         (15*bf[(lp - lpr)*phip])/pq)) + ls^2*(-7015/72 - 640/(3*pq^5) - 
       512/(3*pq^4) - 196/(3*pq^3) + 2662/(9*pq^2) + 10213/(36*pq) + 
       (20*pq)/3 + 570*z2 + (528*z2)/pq + (885/8 + 205/(2*pq))*
        bf[(lp - lpr)^2] + (125/8 + 29/(2*pq))*bf[(lp + lpr)^2] + 
       (35/8 - 64/(3*pq^4) + 32/pq^3 - 102/pq^2 - 2323/(6*pq))*
        bf[(lp - lpr)*phip] + bf[lp + lpr]*(83/2 + 10/(3*pq^2) + 265/(6*pq) + 
         (15*bf[(lp - lpr)*phip])/pq))) + 
   m2os^5*(15576486757/3240000 + ls^3*(6613/180 + 4331/(90*pq)) - 
     8238976/(3375*pq^6) - 3461878/(1125*pq^5) - 8475121/(10125*pq^4) + 
     207484/(10125*pq^3) + 643344499/(81000*pq^2) + 
     15030293741/(1080000*pq) + (449293*pq)/5400 + 
     lmu*(32671/135 + ls*(-1652/9 - 460/(9*pq) - (448*pq)/9) + 1849/(27*pq) + 
       (8864*pq)/135) + (53154*z2)/25 + (63488*z2)/(45*pq^6) + 
     (93952*z2)/(45*pq^5) + (28832*z2)/(45*pq^4) - (8188*z2)/(45*pq^3) + 
     (11528*z2)/(15*pq^2) + (289969*z2)/(100*pq) - (5636*pq*z2)/45 + 
     (95109*z2^2)/5 + (88986*z2^2)/(5*pq) - 100*z3 + (64*z3)/pq^3 - 
     (1184*z3)/(3*pq^2) - (1414*z3)/(3*pq) + (-12138 - 11352/pq)*
      bf[li4p + li4pr] + (5782 + 5408/pq)*bf[(li3p - li3pr)*(lp - lpr)] + 
     (-15337/96 - 3587/(24*pq))*bf[(lp - lpr)^4] + 
     bf[(li2p - li2pr)*(lp - lpr)]*(178123/40 - 4/pq^3 + 74/(3*pq^2) + 
       252953/(60*pq) + (-5495/2 - 2570/pq)*bf[lp + lpr]) + 
     (17059/96 + 3989/(24*pq))*bf[(lp + lpr)^4] - 
     (896*z2*bf[(li2p - li2pr)*phip])/pq + 
     (21/2 - 8/pq^3 + 160/(3*pq^2) - 11237/(30*pq))*bf[(li3p - li3pr)*phip] - 
     (1568*bf[(li4p - li4pr)*phip])/pq + (620771/7200 + 383488/(675*pq^6) + 
       1027688/(675*pq^5) - 3064/(135*pq^4) + 112577/(675*pq^3) - 
       258979/(135*pq^2) - 389763689/(108000*pq) + (21*z2)/4 + 
       (512*z2)/(5*pq^5) - (2816*z2)/(15*pq^4) + (2108*z2)/(5*pq^3) - 
       (3920*z2)/(3*pq^2) - (344497*z2)/(60*pq) - (896*z3)/pq)*
      bf[(lp - lpr)*phip] + bf[(lp + lpr)^2]*(-610733/7200 + 1792/pq^7 + 
       17024/(9*pq^6) + 49616/(225*pq^5) + 34132/(225*pq^4) - 
       145037/(450*pq^3) + 259577/(180*pq^2) + 4135237/(1800*pq) - 
       (4921*z2)/4 - (1151*z2)/pq - (140*bf[(li2p - li2pr)*phip])/pq + 
       (21/16 + 384/(5*pq^5) - 544/(5*pq^4) + 1171/(5*pq^3) - 2080/(3*pq^2) - 
         636197/(240*pq))*bf[(lp - lpr)*phip]) + bf[(lp + lpr)^3]*
      (-178123/480 + 64/(15*pq^5) - 256/(45*pq^4) + 463/(45*pq^3) - 
       485/(18*pq^2) - 306713/(720*pq) + (140*bf[(lp - lpr)*phip])/(3*pq)) + 
     bf[li3p + li3pr]*(-178123/20 + 8/pq^3 - 148/(3*pq^2) - 252953/(30*pq) + 
       (5782 + 5408/pq)*bf[lp + lpr] + (672*bf[(lp - lpr)*phip])/pq) + 
     bf[lp + lpr]*(-15025133/216000 - 2802688/(675*pq^6) - 
       2757152/(675*pq^5) - 151448/(225*pq^4) - 26144/(45*pq^3) + 
       3422059/(675*pq^2) + 711153319/(108000*pq) + (178331*z2)/120 + 
       (512*z2)/(5*pq^5) - (2048*z2)/(15*pq^4) + (3404*z2)/(15*pq^3) - 
       (1570*z2)/(3*pq^2) - (5871*z2)/(20*pq) - 2296*z3 - (2144*z3)/pq + 
       (-21/4 + 4/pq^3 - 80/(3*pq^2) + 11237/(60*pq))*
        bf[(li2p - li2pr)*phip] + (672*bf[(li3p - li3pr)*phip])/pq + 
       (-1627/120 + 3584/pq^7 + 57856/(45*pq^6) - 21088/(225*pq^5) + 
         1928/(225*pq^4) + 25213/(225*pq^3) - 10081/(9*pq^2) - 
         663919/(300*pq) + (280*z2)/pq)*bf[(lp - lpr)*phip]) + 
     bf[(lp - lpr)^2]*(-2877283/7200 + 1792/pq^7 + 17024/(9*pq^6) + 
       118816/(225*pq^5) + 35932/(225*pq^4) - 2493/(50*pq^3) + 
       39377/(180*pq^2) - 1491/(100*pq) - (329*z2)/4 - (79*z2)/pq + 
       (4921/16 + 1151/(4*pq))*bf[(lp + lpr)^2] - 
       (140*bf[(li2p - li2pr)*phip])/pq + (7/16 + 64/(15*pq^5) - 
         352/(45*pq^4) + 251/(15*pq^3) - 440/(9*pq^2) - 148997/(720*pq))*
        bf[(lp - lpr)*phip] + bf[lp + lpr]*(-178123/160 + 64/(5*pq^5) - 
         256/(15*pq^4) + 463/(15*pq^3) - 485/(6*pq^2) - 306713/(240*pq) - 
         (56*bf[(lp - lpr)*phip])/(3*pq))) + 
     ls*(8419451/1500 - 3186176/(675*pq^6) - 3987184/(675*pq^5) - 
       300944/(225*pq^4) - 375797/(675*pq^3) + 3639751/(675*pq^2) + 
       42423494/(3375*pq) - (6449*pq)/30 - (97703*z2)/15 - (64*z2)/pq^3 + 
       (1184*z2)/(3*pq^2) - (28014*z2)/(5*pq) - 56*pq*z2 - 2296*z3 - 
       (2144*z3)/pq + (5208 + 4872/pq)*bf[li3p + li3pr] + 
       (-2604 - 2436/pq)*bf[(li2p - li2pr)*(lp - lpr)] + 
       (217 + 203/pq)*bf[(lp + lpr)^3] + (448*bf[(li3p - li3pr)*phip])/pq + 
       (-5981/60 - 31744/(45*pq^6) - 28384/(45*pq^5) - 1024/(9*pq^4) + 
         4058/(15*pq^3) - 14014/(9*pq^2) - 669284/(225*pq) + (672*z2)/pq)*
        bf[(lp - lpr)*phip] + bf[lp + lpr]*(1655483/1800 + 31744/(45*pq^6) + 
         18016/(45*pq^5) + 11632/(45*pq^4) - 1742/(3*pq^3) + 
         118633/(45*pq^2) + 1111189/(225*pq) - 308*z2 - (292*z2)/pq - 
         (224*bf[(li2p - li2pr)*phip])/pq + (21/2 + 768/(5*pq^5) - 
           1088/(5*pq^4) + 2352/(5*pq^3) - 1400/pq^2 - 79876/(15*pq))*
          bf[(lp - lpr)*phip]) + bf[(lp - lpr)^2]*(-226349/120 + 
         64/(5*pq^5) - 256/(15*pq^4) + 448/(15*pq^3) - 224/(3*pq^2) - 
         29947/(15*pq) + (651 + 609/pq)*bf[lp + lpr] + 
         (56*bf[(lp - lpr)*phip])/(3*pq)) + bf[(lp + lpr)^2]*
        (-25579/120 + 64/(5*pq^5) - 256/(15*pq^4) + 448/(15*pq^3) - 
         224/(3*pq^2) - 4223/(10*pq) + (56*bf[(lp - lpr)*phip])/pq)) + 
     ls^2*(-402973/1200 + 31744/(45*pq^6) + 33136/(45*pq^5) + 
       4696/(15*pq^4) - 17482/(45*pq^3) + 61816/(45*pq^2) + 
       1542971/(900*pq) + (224*pq)/9 + 3045*z2 + (2850*z2)/pq + 
       (2317/4 + 542/pq)*bf[(lp - lpr)^2] + (287/4 + 67/pq)*
        bf[(lp + lpr)^2] + (63/4 + 64/pq^5 - 256/(3*pq^4) + 188/pq^3 - 
         1720/(3*pq^2) - 41537/(20*pq))*bf[(lp - lpr)*phip] + 
       bf[lp + lpr]*(10171/40 - 4/pq^3 + 74/(3*pq^2) + 5487/(20*pq) + 
         (56*bf[(lp - lpr)*phip])/pq))) + 
   (-7/6 - (112*m2os^2)/(3*pq^2) - 7/(3*pq) - (28*m2os)/(3*pq) + 
     2*m2os^6*Unknown[$13392])/eps^3 + 
   (-5/2 + lmu*(-1 - 2/pq) + ls*(5/2 + 4/pq + pq/4) - 5/(3*pq) - pq/4 + 
     m2os^3*(-34/3 - 16/pq - (8*pq)/3 + ls*(8 + 2*pq)) + 
     m2os^4*(-493/12 - 24/pq - (79*pq)/8 + ls*(31 + 16/pq + (15*pq)/2)) + 
     m2os^5*(-2293/15 - 256/(3*pq) - (554*pq)/15 + 
       ls*(116 + 64/pq + 28*pq)) + (1 + 2/pq)*bf[lp + lpr] + 
     m2os^2*(-11/2 + ls*(1 + 64/pq^2 + 8/pq + pq/2) - 304/(3*pq^2) - 
       (32*lmu)/pq^2 - 8/pq - (3*pq)/4 + (32*bf[lp + lpr])/pq^2) + 
     m2os*(-3 + ls*(2 + 16/pq) - 76/(3*pq) - (8*lmu)/pq - pq/2 + 
       (8*bf[lp + lpr])/pq) + m2os^6*(4*lmu*Unknown[$13392] + 
       2*Unknown[$13570]))/eps^2 + (289/54 + lmu^2*(-1/3 - 2/(3*pq)) + 
     ls^2*(-5/6 - 4/(3*pq) - pq/12) + 346/(27*pq) + (13*pq)/72 + (16*z2)/3 + 
     (8*z2)/pq + (2*pq*z2)/3 + (5/48 + 1/(6*pq))*bf[(lp - lpr)^2] + 
     ls*(-26/9 - 74/(9*pq) - (5*pq)/36 + (-2/3 - 4/(3*pq))*bf[lp + lpr]) + 
     lmu*(5/9 + ls*(5/3 + 8/(3*pq) + pq/6) + 34/(9*pq) - pq/6 + 
       (2/3 + 4/(3*pq))*bf[lp + lpr]) + (-11/48 - 1/(2*pq))*
      bf[(lp + lpr)^2] + (-1/24 - pq^(-1))*bf[(lp - lpr)*phip] + 
     bf[lp + lpr]*(-61/72 - 37/(9*pq) + (-1/24 - 1/(3*pq))*
        bf[(lp - lpr)*phip]) + 
     m2os^2*(367/72 + ls^2*(-13/12 + 32/(3*pq^3) - 104/(3*pq^2) - 44/(3*pq) - 
         pq/6) - 16/(3*pq^3) + 694/(27*pq^2) - (32*lmu^2)/(3*pq^2) - 
       169/(18*pq) + pq/2 + (13*z2)/6 + (128*z2)/(3*pq^3) + 
       (416*z2)/(3*pq^2) + (32*z2)/pq + (4*pq*z2)/3 + 
       (8/(3*pq^3) + 38/(3*pq^2) + 14/(3*pq))*bf[(lp - lpr)^2] + 
       lmu*(-11/3 + ls*(2/3 + 128/(3*pq^2) + 16/(3*pq) + pq/3) - 
         32/(9*pq^2) - 16/(3*pq) - pq/2 + (64*bf[lp + lpr])/(3*pq^2)) + 
       (8/(3*pq^3) - 26/(3*pq^2) - 2/(3*pq))*bf[(lp + lpr)^2] + 
       (-7/12 + 32/(3*pq^3) - 52/(3*pq^2) - 3/pq)*bf[(lp - lpr)*phip] + 
       ls*(139/36 - 64/(3*pq^3) - 104/(9*pq^2) - 22/(9*pq) + (13*pq)/18 + 
         (-1/2 + 32/(3*pq^3) - 104/(3*pq^2) - 28/(3*pq))*bf[lp + lpr] + 
         (1/2 - 32/(3*pq^3) - 8/(3*pq^2) + 4/(3*pq))*bf[(lp - lpr)*phip]) + 
       bf[lp + lpr]*(-13/12 - 32/(3*pq^3) - 52/(9*pq^2) + 1/(3*pq) + 
         (-16/(3*pq^3) - 4/(3*pq^2) + 4/(3*pq))*bf[(lp - lpr)*phip])) + 
     m2os^3*(1117/108 + ls^2*(-13/6 + 4/pq - (2*pq)/3) + 2560/(27*pq^4) + 
       2800/(27*pq^3) - 104/(27*pq^2) + 146/(9*pq) + (91*pq)/54 + 
       lmu*(-68/9 - 32/(3*pq) - (16*pq)/9 + ls*(16/3 + (4*pq)/3)) + 
       (65*z2)/3 + (8*z2)/(3*pq) + (16*pq*z2)/3 + 
       (-7/6 + 704/(9*pq^4) + 728/(9*pq^3) + 26/(9*pq^2) + 16/(9*pq))*
        bf[lp + lpr] + (-37/18 - 704/(9*pq^4) - 376/(9*pq^3) + 74/(9*pq^2) - 
         52/(9*pq))*bf[(lp - lpr)*phip] + ls*(25/3 + 1408/(9*pq^4) + 
         1456/(9*pq^3) + 52/(9*pq^2) + 26/pq + (25*pq)/9 + 
         (1/3 + 8/(3*pq))*bf[lp + lpr] + (5/3 + 8/(3*pq))*
          bf[(lp - lpr)*phip])) + m2os^4*(10249/288 + 
       ls^2*(-73/12 + 2/(3*pq) - (5*pq)/2) - 320/(3*pq^5) - 4712/(27*pq^4) - 
       1150/(27*pq^3) + 871/(54*pq^2) - 239/(108*pq) + (757*pq)/144 + 
       lmu*(-493/18 - 16/pq - (79*pq)/12 + ls*(62/3 + 32/(3*pq) + 5*pq)) + 
       (171*z2)/2 + (140*z2)/(3*pq) + 20*pq*z2 + 
       (-335/72 - 640/(3*pq^5) - 2320/(9*pq^4) - 428/(9*pq^3) + 67/(9*pq^2) - 
         53/(9*pq))*bf[lp + lpr] + (-533/72 + 640/(3*pq^5) + 1360/(9*pq^4) - 
         4/(3*pq^3) - 11/(9*pq^2) - 197/(9*pq))*bf[(lp - lpr)*phip] + 
       ls*(2009/72 - 1280/(3*pq^5) - 4640/(9*pq^4) - 856/(9*pq^3) + 
         134/(9*pq^2) + 247/(9*pq) + (67*pq)/6 + (17/6 + 4/pq)*bf[lp + lpr] + 
         (35/6 + 44/(3*pq))*bf[(lp - lpr)*phip])) + 
     m2os^5*(1306157/10800 + ls^2*(-115/6 + 20/(3*pq) - (28*pq)/3) + 
       139264/(675*pq^6) + 21568/(45*pq^5) + 161168/(675*pq^4) - 
       13076/(675*pq^3) - 3956/(675*pq^2) - 14447/(1350*pq) + 
       (42811*pq)/2700 + lmu*(-4586/45 - 512/(9*pq) - (1108*pq)/45 + 
         ls*(232/3 + 128/(3*pq) + (56*pq)/3)) + (967*z2)/3 + 
       (568*z2)/(3*pq) + (224*pq*z2)/3 + (-377/20 + 31744/(45*pq^6) + 
         2816/(3*pq^5) + 11648/(45*pq^4) - 176/(45*pq^3) + 64/(45*pq^2) - 
         1282/(45*pq))*bf[lp + lpr] + (-1627/60 - 31744/(45*pq^6) - 
         26368/(45*pq^5) - 2432/(45*pq^4) + 16/(9*pq^3) - 3842/(45*pq))*
        bf[(lp - lpr)*phip] + ls*(1877/18 + 63488/(45*pq^6) + 5632/(3*pq^5) + 
         23296/(45*pq^4) - 352/(45*pq^3) + 128/(45*pq^2) + 3613/(45*pq) + 
         (2011*pq)/45 + (13 + 56/(3*pq))*bf[lp + lpr] + 
         (21 + 184/(3*pq))*bf[(lp - lpr)*phip])) + 
     m2os*(11/6 + ls^2*(-17/12 - 25/(3*pq)) + 32/(3*pq^2) + 367/(27*pq) - 
       (8*lmu^2)/(3*pq) + (11*pq)/18 + (29*z2)/6 + (50*z2)/(3*pq) + 
       (-1/6 + 1/(6*pq))*bf[(lp - lpr)^2] + lmu*(-2 + ls*(4/3 + 32/(3*pq)) - 
         8/(9*pq) - pq/3 + (16*bf[lp + lpr])/(3*pq)) + 
       (-1/6 - 5/(2*pq))*bf[(lp + lpr)^2] + (-1/6 - 4/(3*pq^2) - 9/(2*pq))*
        bf[(lp - lpr)*phip] + ls*(20/9 + 8/(3*pq^2) + 31/(9*pq) + pq/2 + 
         (-1/2 - 26/(3*pq))*bf[lp + lpr] + (1/6 + 2/(3*pq))*
          bf[(lp - lpr)*phip]) + bf[lp + lpr]*(1/3 + 4/(3*pq^2) + 
         13/(18*pq) - bf[(lp - lpr)*phip]/(3*pq))) + 
     m2os^6*(4*lmu^2*Unknown[$13392] + 4*lmu*Unknown[$13570] + 
       2*Unknown[$15378]))/eps + m2os^6*((8*lmu^3*Unknown[$13392])/3 + 
     4*lmu^2*Unknown[$13570] + 4*lmu*Unknown[$15378] + 2*Unknown[$32142]), 
 ggttGl -> -20/27 + lmu*(-8/9 + ls*(8/9 + 22/(9*pq)) - 22/(9*pq)) + 
   ls^2*(-4/9 - 11/(9*pq)) - 23/(54*pq) - (142*z2)/9 + (79*z2)/(9*pq) - 
   (33*z2^2)/5 - (132*z2^2)/(5*pq) + 
   ls*(89/108 + 59/(54*pq) + z2 + (2*z2)/pq) - (91*z3)/3 - (10*z3)/pq + 
   (-91/12 - 5/(2*pq))*bf[(li2p - li2pr)*(lp - lpr)] + 
   (3 + 12/pq)*bf[(li3p - li3pr)*(lp - lpr)] + 
   (-3/32 - 3/(8*pq))*bf[(lp - lpr)^4] + (-3/32 - 3/(8*pq))*
    bf[(lp + lpr)^4] + (24*z2*bf[(li2p - li2pr)*phip])/pq + 
   (1 + 13/(3*pq))*bf[(li3p - li3pr)*phip] + 
   (24*bf[(li4mpopr - li4mprop)*phip])/pq + (48*bf[(li4p - li4pr)*phip])/pq + 
   (-2 - 121/(12*pq) - (11*z2)/2 - (131*z2)/(6*pq) - (24*z3)/pq)*
    bf[(lp - lpr)*phip] + bf[(lp + lpr)^2]*(97/36 + 9/pq^2 + 23/(2*pq) + 
     (1/8 + 1/(2*pq))*bf[(lp - lpr)*phip]) + bf[(lp + lpr)^3]*
    (3/8 + 1/(2*pq) + bf[(lp - lpr)*phip]/(2*pq)) + 
   bf[li3p + li3pr]*(91/6 + 5/pq + (-3 - 12/pq)*bf[lp + lpr] + 
     (12*bf[(lp - lpr)*phip])/pq) + bf[lp + lpr]*(-161/72 - 95/(12*pq) - 
     (125*z2)/12 - (43*z2)/(2*pq) + 6*z3 + (24*z3)/pq + 
     (-1/2 - 13/(6*pq))*bf[(li2p - li2pr)*phip] - 
     (12*bf[(li3p - li3pr)*phip])/pq + (18/pq^2 + 115/(9*pq) - (12*z2)/pq)*
      bf[(lp - lpr)*phip]) + bf[(lp - lpr)^2]*(53/18 + 9/pq^2 + 23/(2*pq) + 
     (3/16 + 3/(4*pq))*bf[(lp + lpr)^2] + (-1/8 - 1/(2*pq))*
      bf[(lp - lpr)*phip] + bf[lp + lpr]*(-3/8 - 1/(2*pq) - 
       (3*bf[(lp - lpr)*phip])/(2*pq))) + 
   m2os^2*(-6953/72 + lmu*(-8/3 + ls*(16/9 + 160/(9*pq^2) + 44/(9*pq)) - 
       160/(9*pq^2) - 146/(9*pq)) + ls^3*(1/6 - 32/(9*pq^3) + 16/(3*pq^2) + 
       2/(9*pq)) + 44/(9*pq^3) - 18463/(27*pq^2) - 15137/(108*pq) - 
     (2264*z2)/9 + (11296*z2)/(9*pq^3) + (4364*z2)/(9*pq^2) - 
     (1736*z2)/(9*pq) - 315*z2^2 - (252*z2^2)/pq - 107*z3 - (4608*z3)/pq^4 - 
     (11584*z3)/(3*pq^3) - (384*z3)/pq^2 - (250*z3)/(3*pq) + 
     (225 + 180/pq)*bf[li4p + li4pr] + (-105 - 84/pq)*
      bf[(li3p - li3pr)*(lp - lpr)] + (175/64 + 35/(16*pq))*
      bf[(lp - lpr)^4] + bf[(li2p - li2pr)*(lp - lpr)]*
      (-343/4 - 1152/pq^4 - 960/pq^3 - 296/(3*pq^2) - 625/(6*pq) + 
       (195/4 + 39/pq)*bf[lp + lpr]) + (-205/64 - 41/(16*pq))*
      bf[(lp + lpr)^4] + (48*z2*bf[(li2p - li2pr)*phip])/pq + 
     (2304/pq^4 + 768/pq^3 + 272/(3*pq^2) + 29/pq)*bf[(li3p - li3pr)*phip] + 
     (84*bf[(li4p - li4pr)*phip])/pq + (9128/(9*pq^3) + 131/(3*pq^2) + 
       1057/(12*pq) - (3456*z2)/pq^4 - (3424*z2)/(3*pq^3) - 
       (296*z2)/(3*pq^2) + (365*z2)/(2*pq) + (48*z3)/pq)*
      bf[(lp - lpr)*phip] + bf[(lp + lpr)^2]*(31/48 - 432/pq^4 - 
       1436/(9*pq^3) - 317/(18*pq^2) - 1415/(36*pq) + (165*z2)/8 + 
       (33*z2)/(2*pq) + (15*bf[(li2p - li2pr)*phip])/(2*pq) + 
       (-576/pq^4 - 572/(3*pq^3) - 20/(3*pq^2) + 389/(8*pq))*
        bf[(lp - lpr)*phip]) + bf[li3p + li3pr]*(343/2 + 2304/pq^4 + 
       1920/pq^3 + 592/(3*pq^2) + 625/(3*pq) + (-105 - 84/pq)*bf[lp + lpr] - 
       (36*bf[(lp - lpr)*phip])/pq) + bf[(lp + lpr)^3]*
      (343/48 - 192/pq^4 - 1444/(9*pq^3) - 14/pq^2 + 785/(72*pq) - 
       (5*bf[(lp - lpr)*phip])/(2*pq)) + bf[lp + lpr]*
      (413/72 + 9016/(9*pq^3) + 2255/(9*pq^2) - 275/(12*pq) + (67*z2)/4 - 
       (3456*z2)/pq^4 - (8672*z2)/(3*pq^3) - (728*z2)/(3*pq^2) - 
       (79*z2)/(6*pq) + 60*z3 + (48*z3)/pq + 
       (-1152/pq^4 - 384/pq^3 - 136/(3*pq^2) - 29/(2*pq))*
        bf[(li2p - li2pr)*phip] - (36*bf[(li3p - li3pr)*phip])/pq + 
       (-864/pq^4 + 760/(9*pq^3) - 65/(3*pq^2) + 55/(2*pq) - (15*z2)/pq)*
        bf[(lp - lpr)*phip]) + ls^2*(235/36 + 256/(9*pq^3) - 214/(3*pq^2) - 
       925/(18*pq) - 45*z2 - (36*z2)/pq + (-75/8 - 15/(2*pq))*
        bf[(lp - lpr)^2] + (-15/8 - 3/(2*pq))*bf[(lp + lpr)^2] + 
       (16/(3*pq^3) + 4/pq^2 + 63/(2*pq))*bf[(lp - lpr)*phip] + 
       bf[lp + lpr]*(3/4 - 16/(3*pq^3) + 16/(3*pq^2) - 1/(6*pq) - 
         (3*bf[(lp - lpr)*phip])/pq)) + ls*(-9731/108 - 112/(9*pq^3) - 
       9386/(27*pq^2) - 5015/(54*pq) + 186*z2 - (64*z2)/(3*pq^3) + 
       (32*z2)/pq^2 + (250*z2)/(3*pq) + 60*z3 + (48*z3)/pq + 
       (-90 - 72/pq)*bf[li3p + li3pr] + (45 + 36/pq)*
        bf[(li2p - li2pr)*(lp - lpr)] + (-15/4 - 3/pq)*bf[(lp + lpr)^3] - 
       (24*bf[(li3p - li3pr)*phip])/pq + (4928/(9*pq^3) + 430/(9*pq^2) + 
         97/(6*pq) - (36*z2)/pq)*bf[(lp - lpr)*phip] + 
       bf[lp + lpr]*(-191/4 + 5440/(9*pq^3) + 1210/(9*pq^2) - 1505/(18*pq) - 
         15*z2 - (12*z2)/pq + (12*bf[(li2p - li2pr)*phip])/pq + 
         (-1152/pq^4 - 1136/(3*pq^3) - 52/(3*pq^2) + 98/pq)*
          bf[(lp - lpr)*phip]) + bf[(lp + lpr)^2]*(53/8 - 576/pq^4 - 
         1448/(3*pq^3) - 122/(3*pq^2) + 44/(3*pq) - (3*bf[(lp - lpr)*phip])/
          pq) + bf[(lp - lpr)^2]*(293/8 - 576/pq^4 - 1448/(3*pq^3) - 
         122/(3*pq^2) + 98/(3*pq) + (-45/4 - 9/pq)*bf[lp + lpr] - 
         bf[(lp - lpr)*phip]/pq)) + bf[(lp - lpr)^2]*
      (-113/48 - 432/pq^4 - 1436/(9*pq^3) + 547/(18*pq^2) - 335/(36*pq) - 
       (75*z2)/8 - (15*z2)/(2*pq) + (-165/32 - 33/(8*pq))*bf[(lp + lpr)^2] + 
       (15*bf[(li2p - li2pr)*phip])/(2*pq) + 
       (-192/pq^4 - 572/(9*pq^3) - 56/(9*pq^2) + 149/(24*pq))*
        bf[(lp - lpr)*phip] + bf[lp + lpr]*(343/16 - 576/pq^4 - 
         1444/(3*pq^3) - 42/pq^2 + 497/(24*pq) + bf[(lp - lpr)*phip]/pq))) + 
   m2os*(-394/27 + ls^3*(2/9 + 16/(9*pq)) + 
     lmu*(-16/9 - 28/(3*pq) + (40*ls)/(9*pq)) + 56/(3*pq^2) - 385/(18*pq) - 
     (647*z2)/9 + (220*z2)/pq^2 - (76*z2)/(3*pq) - (393*z2^2)/10 - 
     (261*z2^2)/(5*pq) - (71*z3)/3 - (864*z3)/pq^3 - (624*z3)/pq^2 - 
     (208*z3)/(3*pq) + (33 + 66/pq)*bf[li4p + li4pr] + 
     (-15 - 42/pq)*bf[(li3p - li3pr)*(lp - lpr)] + (23/64 + 35/(32*pq))*
      bf[(lp - lpr)^4] + bf[(li2p - li2pr)*(lp - lpr)]*
      (-34/3 - 216/pq^3 - 156/pq^2 - 157/(6*pq) + (27/4 + 27/(2*pq))*
        bf[lp + lpr]) + (-29/64 - 17/(32*pq))*bf[(lp + lpr)^4] + 
     (432/pq^3 + 96/pq^2 + 101/(3*pq))*bf[(li3p - li3pr)*phip] - 
     (24*bf[(li4mpopr - li4mprop)*phip])/pq - (6*bf[(li4p - li4pr)*phip])/
      pq + (-317/(9*pq^2) - 25/(3*pq) - (648*z2)/pq^3 - (144*z2)/pq^2 + 
       (209*z2)/(6*pq) + (48*z3)/pq)*bf[(lp - lpr)*phip] + 
     bf[(lp + lpr)^2]*(-5/6 + 144/pq^3 + 440/(3*pq^2) + 53/(12*pq) + 
       (21*z2)/8 + (21*z2)/(4*pq) + (15*bf[(li2p - li2pr)*phip])/(4*pq) + 
       (-108/pq^3 - 24/pq^2 + 97/(24*pq))*bf[(lp - lpr)*phip]) + 
     bf[li3p + li3pr]*(68/3 + 432/pq^3 + 312/pq^2 + 157/(3*pq) + 
       (-15 - 18/pq)*bf[lp + lpr] - (30*bf[(lp - lpr)*phip])/pq) + 
     bf[(lp + lpr)^3]*(17/18 - 36/pq^3 - 26/pq^2 - 95/(72*pq) - 
       (7*bf[(lp - lpr)*phip])/(4*pq)) + bf[lp + lpr]*
      (53/9 - 331/(9*pq^2) + 25/(18*pq) + (7*z2)/3 - (648*z2)/pq^3 - 
       (468*z2)/pq^2 + (121*z2)/(6*pq) + 12*z3 + 
       (-216/pq^3 - 48/pq^2 - 101/(6*pq))*bf[(li2p - li2pr)*phip] - 
       (6*bf[(li3p - li3pr)*phip])/pq + (288/pq^3 + 148/pq^2 - 181/(18*pq) + 
         (9*z2)/(2*pq))*bf[(lp - lpr)*phip]) + 
     ls^2*(-1/2 + 4/(3*pq^2) - 158/(9*pq) - (9*z2)/2 - (9*z2)/pq + 
       (-9/8 - 9/(4*pq))*bf[(lp - lpr)^2] + (-3/8 - 3/(4*pq))*
        bf[(lp + lpr)^2] + (7*bf[(lp - lpr)*phip])/(2*pq) + 
       bf[lp + lpr]*(1 + 1/(2*pq) - (3*bf[(lp - lpr)*phip])/(2*pq))) + 
     ls*(-79/9 - 14/(9*pq^2) - 587/(27*pq) + (118*z2)/3 + (122*z2)/(3*pq) + 
       12*z3 + (24*z3)/pq + (-12 - 24/pq)*bf[li3p + li3pr] + 
       (6 + 12/pq)*bf[(li2p - li2pr)*(lp - lpr)] + (-1/2 - pq^(-1))*
        bf[(lp + lpr)^3] - (12*bf[(li3p - li3pr)*phip])/pq + 
       (320/(3*pq^2) - 13/(9*pq) - (18*z2)/pq)*bf[(lp - lpr)*phip] + 
       bf[lp + lpr]*(-77/9 + 328/(3*pq^2) + 83/(9*pq) - 6*z2 - (12*z2)/pq + 
         (6*bf[(li2p - li2pr)*phip])/pq + (-216/pq^3 - 48/pq^2 + 25/(3*pq))*
          bf[(lp - lpr)*phip]) + bf[(lp + lpr)^2]*(5/6 - 108/pq^3 - 78/pq^2 - 
         23/(6*pq) - (3*bf[(lp - lpr)*phip])/(2*pq)) + 
       bf[(lp - lpr)^2]*(16/3 - 108/pq^3 - 78/pq^2 + 31/(6*pq) + 
         (-3/2 - 3/pq)*bf[lp + lpr] - bf[(lp - lpr)*phip]/(2*pq))) + 
     bf[(lp - lpr)^2]*(-16/3 + 144/pq^3 + 440/(3*pq^2) + 53/(12*pq) - 
       (27*z2)/8 - (27*z2)/(4*pq) + (-21/32 - 33/(16*pq))*bf[(lp + lpr)^2] + 
       (15*bf[(li2p - li2pr)*phip])/(4*pq) + (-36/pq^3 - 8/pq^2 + 25/(72*pq))*
        bf[(lp - lpr)*phip] + bf[lp + lpr]*(17/6 - 108/pq^3 - 78/pq^2 + 
         49/(24*pq) + (2*bf[(lp - lpr)*phip])/pq))) + 
   m2os^3*(-374521/648 + lmu*(-256/27 + ls*(64/9 + 256/(9*pq)) - 
       320/(9*pq^2) - 1064/(27*pq)) + ls^3*(-17/18 - 3/pq) + 
     25184/(81*pq^4) - 394/(3*pq^3) - 2620/(81*pq^2) - 20927/(18*pq) - 
     (15773*z2)/18 - (1088*z2)/(9*pq^4) + (80*z2)/(3*pq^3) + 
     (220*z2)/(9*pq^2) - (6368*z2)/(9*pq) - (9849*z2^2)/5 - 
     (8982*z2^2)/(5*pq) - (944*z3)/3 - (308*z3)/pq + 
     (1338 + 1224/pq)*bf[li4p + li4pr] + (-630 - 576/pq)*
      bf[(li3p - li3pr)*(lp - lpr)] + (539/32 + 123/(8*pq))*
      bf[(lp - lpr)^4] + bf[(li2p - li2pr)*(lp - lpr)]*
      (-5959/12 - 927/(2*pq) + (591/2 + 270/pq)*bf[lp + lpr]) + 
     (-617/32 - 141/(8*pq))*bf[(lp + lpr)^4] + 
     (192*z2*bf[(li2p - li2pr)*phip])/pq + (311*bf[(li3p - li3pr)*phip])/
      (3*pq) + (336*bf[(li4p - li4pr)*phip])/pq + 
     (35120/(27*pq^4) + 164/(27*pq^3) + 1004/(27*pq^2) + 17113/(36*pq) - 
       (64*z2)/pq^3 + (160*z2)/pq^2 + (5099*z2)/(6*pq) + (192*z3)/pq)*
      bf[(lp - lpr)*phip] + bf[(lp + lpr)^2]*(487/72 - 1440/pq^5 - 
       3944/(3*pq^4) - 506/(9*pq^3) - 100/pq^2 - 447/(2*pq) + (513*z2)/4 + 
       (117*z2)/pq + (30*bf[(li2p - li2pr)*phip])/pq + 
       (-32/pq^3 + 68/pq^2 + 6935/(24*pq))*bf[(lp - lpr)*phip]) + 
     bf[li3p + li3pr]*(5959/6 + 927/pq + (-630 - 576/pq)*bf[lp + lpr] - 
       (144*bf[(lp - lpr)*phip])/pq) + bf[(lp + lpr)^3]*
      (5959/144 - 8/(3*pq^3) + 16/(3*pq^2) + 437/(8*pq) - 
       (10*bf[(lp - lpr)*phip])/pq) + bf[lp + lpr]*
      (1709/72 + 42640/(27*pq^4) + 2840/(3*pq^3) - 3650/(27*pq^2) - 
       1939/(4*pq) - (269*z2)/12 - (64*z2)/pq^3 + (128*z2)/pq^2 + 
       (715*z2)/(2*pq) + 312*z3 + (288*z3)/pq - (311*bf[(li2p - li2pr)*phip])/
        (6*pq) - (144*bf[(li3p - li3pr)*phip])/pq + 
       (-2880/pq^5 - 10160/(9*pq^4) - 436/(3*pq^3) + 46/pq^2 + 3751/(18*pq) - 
         (60*z2)/pq)*bf[(lp - lpr)*phip]) + 
     ls^2*(350/9 - 544/(9*pq^4) + 60/pq^3 - 592/(9*pq^2) - 4171/(18*pq) - 
       297*z2 - (270*z2)/pq + (-237/4 - 54/pq)*bf[(lp - lpr)^2] + 
       (-39/4 - 9/pq)*bf[(lp + lpr)^2] + (-24/pq^3 + 48/pq^2 + 415/(2*pq))*
        bf[(lp - lpr)*phip] + bf[lp + lpr]*(-45/4 - 19/(2*pq) - 
         (12*bf[(lp - lpr)*phip])/pq)) + ls*(-32905/54 + 7520/(27*pq^4) + 
       2384/(9*pq^3) + 422/(27*pq^2) - 23083/(27*pq) + (2644*z2)/3 + 
       (832*z2)/pq + 312*z3 + (288*z3)/pq + (-552 - 504/pq)*
        bf[li3p + li3pr] + (276 + 252/pq)*bf[(li2p - li2pr)*(lp - lpr)] + 
       (-23 - 21/pq)*bf[(lp + lpr)^3] - (96*bf[(li3p - li3pr)*phip])/pq + 
       (544/(9*pq^4) - 584/(9*pq^3) + 820/(9*pq^2) + 608/(3*pq) - 
         (144*z2)/pq)*bf[(lp - lpr)*phip] + bf[lp + lpr]*
        (-3659/18 - 544/(9*pq^4) + 536/(3*pq^3) - 748/(9*pq^2) - 559/pq - 
         36*z2 - (36*z2)/pq + (48*bf[(li2p - li2pr)*phip])/pq + 
         (-64/pq^3 + 136/pq^2 + 1748/(3*pq))*bf[(lp - lpr)*phip]) + 
       bf[(lp + lpr)^2]*(385/12 - 8/pq^3 + 16/pq^2 + 79/pq - 
         (12*bf[(lp - lpr)*phip])/pq) + bf[(lp - lpr)^2]*
        (2527/12 - 8/pq^3 + 16/pq^2 + 244/pq + (-69 - 63/pq)*bf[lp + lpr] - 
         (4*bf[(lp - lpr)*phip])/pq)) + bf[(lp - lpr)^2]*
      (1081/72 - 1440/pq^5 - 3944/(3*pq^4) - 1262/(9*pq^3) - 34/pq^2 - 
       21/pq - (111*z2)/4 - (27*z2)/pq + (-513/16 - 117/(4*pq))*
        bf[(lp + lpr)^2] + (30*bf[(li2p - li2pr)*phip])/pq + 
       (-8/(3*pq^3) + 20/(3*pq^2) + 2183/(72*pq))*bf[(lp - lpr)*phip] + 
       bf[lp + lpr]*(5959/48 - 8/pq^3 + 16/pq^2 + 1311/(8*pq) + 
         (4*bf[(lp - lpr)*phip])/pq))) + 
   m2os^4*(-10353137/3456 + lmu*(-316/9 + ls*(80/3 + 320/(9*pq^2) + 
         980/(9*pq)) - 160/(3*pq^2) - 3887/(27*pq)) + 
     ls^3*(-335/36 + 128/(9*pq^2) - 31/(9*pq)) - 17992/(27*pq^5) - 
     11866/(81*pq^4) - 3811/(162*pq^3) - 95117/(24*pq^2) - 1649375/(216*pq) - 
     (202543*z2)/72 + (896*z2)/(3*pq^5) + (5920*z2)/(9*pq^4) + 
     (1352*z2)/(9*pq^3) - (1382*z2)/(3*pq^2) - (46825*z2)/(18*pq) - 
     10956*z2^2 - (10152*z2^2)/pq - (1855*z3)/3 + (544*z3)/(3*pq^2) - 
     (1406*z3)/(3*pq) + (7185 + 6660/pq)*bf[li4p + li4pr] + 
     (-3405 - 3156/pq)*bf[(li3p - li3pr)*(lp - lpr)] + 
     (5935/64 + 1375/(16*pq))*bf[(lp - lpr)^4] + 
     bf[(li2p - li2pr)*(lp - lpr)]*(-63499/24 - 46/(3*pq^2) - 7462/(3*pq) + 
       (6435/4 + 1491/pq)*bf[lp + lpr]) + (-6685/64 - 1549/(16*pq))*
      bf[(lp + lpr)^4] + (720*z2*bf[(li2p - li2pr)*phip])/pq + 
     (-92/(3*pq^2) + 362/pq)*bf[(li3p - li3pr)*phip] + 
     (1260*bf[(li4p - li4pr)*phip])/pq + (-16400/(9*pq^5) - 1180/(27*pq^4) - 
       757/(9*pq^3) + 32281/(36*pq^2) + 29137/(12*pq) + (128*z2)/pq^4 - 
       (256*z2)/pq^3 + (2426*z2)/(3*pq^2) + (3873*z2)/pq + (720*z3)/pq)*
      bf[(lp - lpr)*phip] + bf[(lp + lpr)^2]*(23587/576 + 2304/pq^6 + 
       2224/pq^5 + 848/(9*pq^4) + 1084/(9*pq^3) - 29101/(36*pq^2) - 
       188851/(144*pq) + (5685*z2)/8 + (1317*z2)/(2*pq) + 
       (225*bf[(li2p - li2pr)*phip])/(2*pq) + 
       (80/pq^4 - 128/pq^3 + 2341/(6*pq^2) + 6241/(4*pq))*
        bf[(lp - lpr)*phip]) + bf[li3p + li3pr]*(63499/12 + 92/(3*pq^2) + 
       14924/(3*pq) + (-3405 - 3156/pq)*bf[lp + lpr] - 
       (540*bf[(lp - lpr)*phip])/pq) + bf[(lp + lpr)^3]*
      (63499/288 + 16/(3*pq^4) - 8/pq^3 + 383/(18*pq^2) + 4811/(18*pq) - 
       (75*bf[(lp - lpr)*phip])/(2*pq)) + bf[lp + lpr]*
      (73457/576 - 25072/(9*pq^5) - 49484/(27*pq^4) + 2135/(27*pq^3) - 
       288755/(108*pq^2) - 237773/(72*pq) - (13469*z2)/24 + (128*z2)/pq^4 - 
       (192*z2)/pq^3 + (1366*z2)/(3*pq^2) + (2638*z2)/(3*pq) + 1500*z3 + 
       (1392*z3)/pq + (46/(3*pq^2) - 181/pq)*bf[(li2p - li2pr)*phip] - 
       (540*bf[(li3p - li3pr)*phip])/pq + (4608/pq^6 + 5984/(3*pq^5) + 
         1472/(9*pq^4) - 8/pq^3 + 9145/(18*pq^2) + 29191/(24*pq) - 
         (225*z2)/pq)*bf[(lp - lpr)*phip]) + 
     ls^2*(21461/144 + 448/(3*pq^5) + 656/(9*pq^4) + 1204/(9*pq^3) - 
       8201/(9*pq^2) - 1303/pq - 1710*z2 - (1584*z2)/pq + 
       (-2655/8 - 615/(2*pq))*bf[(lp - lpr)^2] + (-375/8 - 87/(2*pq))*
        bf[(lp + lpr)^2] + (64/pq^4 - 96/pq^3 + 290/pq^2 + 1190/pq)*
        bf[(lp - lpr)*phip] + bf[lp + lpr]*(-875/8 + 6/pq^2 - 97/pq - 
         (45*bf[(lp - lpr)*phip])/pq)) + ls*(-108659/32 - 8672/(9*pq^5) - 
       21784/(27*pq^4) + 1078/(27*pq^3) - 15629/(6*pq^2) - 18158/(3*pq) + 
       (24553*z2)/6 - (224*z2)/(3*pq^2) + (11380*z2)/(3*pq) + 1500*z3 + 
       (1392*z3)/pq + (-3030 - 2808/pq)*bf[li3p + li3pr] + 
       (1515 + 1404/pq)*bf[(li2p - li2pr)*(lp - lpr)] + 
       (-505/4 - 117/pq)*bf[(lp + lpr)^3] - (360*bf[(li3p - li3pr)*phip])/
        pq + (-448/(3*pq^5) - 560/(9*pq^4) - 92/pq^3 + 2525/(3*pq^2) + 
         12583/(9*pq) - (540*z2)/pq)*bf[(lp - lpr)*phip] + 
       bf[lp + lpr]*(-13299/16 + 448/(3*pq^5) - 2224/(9*pq^4) + 
         940/(9*pq^3) - 13375/(9*pq^2) - 6223/(2*pq) + 15*z2 + (12*z2)/pq + 
         (180*bf[(li2p - li2pr)*phip])/pq + (160/pq^4 - 256/pq^3 + 
           2332/(3*pq^2) + 6291/(2*pq))*bf[(lp - lpr)*phip]) + 
       bf[(lp + lpr)^2]*(7085/48 + 16/pq^4 - 24/pq^3 + 196/(3*pq^2) + 
         3883/(12*pq) - (45*bf[(lp - lpr)*phip])/pq) + 
       bf[(lp - lpr)^2]*(53789/48 + 16/pq^4 - 24/pq^3 + 196/(3*pq^2) + 
         14779/(12*pq) + (-1515/4 - 351/pq)*bf[lp + lpr] - 
         (15*bf[(lp - lpr)*phip])/pq)) + bf[(lp - lpr)^2]*
      (97219/576 + 2304/pq^6 + 2224/pq^5 + 2768/(9*pq^4) + 604/(9*pq^3) - 
       4765/(36*pq^2) - 9043/(144*pq) - (315*z2)/8 - (75*z2)/(2*pq) + 
       (-5685/32 - 1317/(8*pq))*bf[(lp + lpr)^2] + 
       (225*bf[(li2p - li2pr)*phip])/(2*pq) + 
       (16/(3*pq^4) - 32/(3*pq^3) + 565/(18*pq^2) + 1681/(12*pq))*
        bf[(lp - lpr)*phip] + bf[lp + lpr]*(63499/96 + 16/pq^4 - 24/pq^3 + 
         383/(6*pq^2) + 4811/(6*pq) + (15*bf[(lp - lpr)*phip])/pq))) + 
   m2os^5*(-10282458323/720000 + 
     lmu*(-17728/135 + ls*(896/9 + 1280/(9*pq^2) + 3664/(9*pq)) - 
       5120/(27*pq^2) - 72452/(135*pq)) + 
     ls^3*(-3373/60 + 512/(9*pq^2) - 1313/(90*pq)) + 712832/(375*pq^6) + 
     24981386/(10125*pq^5) + 12134419/(10125*pq^4) + 5003812/(10125*pq^3) - 
     163077337/(6750*pq^2) - 134795661739/(3240000*pq) - (14122049*z2)/1800 - 
     (41984*z2)/(45*pq^6) - (10624*z2)/(5*pq^5) - (31072*z2)/(45*pq^4) + 
     (4948*z2)/(9*pq^3) - (97318*z2)/(45*pq^2) - (878837*z2)/(100*pq) - 
     (285327*z2^2)/5 - (266958*z2^2)/(5*pq) + 381*z3 - (192*z3)/pq^3 + 
     (3808*z3)/(3*pq^2) + (4826*z3)/(3*pq) + (36414 + 34056/pq)*
      bf[li4p + li4pr] + (-17346 - 16224/pq)*bf[(li3p - li3pr)*(lp - lpr)] + 
     (15337/32 + 3587/(8*pq))*bf[(lp - lpr)^4] + 
     bf[(li2p - li2pr)*(lp - lpr)]*(-535179/40 + 12/pq^3 - 286/(3*pq^2) - 
       761779/(60*pq) + (16485/2 + 7710/pq)*bf[lp + lpr]) + 
     (-17059/32 - 3989/(8*pq))*bf[(lp + lpr)^4] + 
     (2688*z2*bf[(li2p - li2pr)*phip])/pq + 
     (24/pq^3 - 608/(3*pq^2) + 12077/(10*pq))*bf[(li3p - li3pr)*phip] + 
     (4704*bf[(li4p - li4pr)*phip])/pq + 
     (2464256/(675*pq^6) - 155048/(225*pq^5) + 65024/(675*pq^4) - 
       28043/(75*pq^3) + 50317/(9*pq^2) + 46725681/(4000*pq) - 
       (1536*z2)/(5*pq^5) + (2816*z2)/(5*pq^4) - (6324*z2)/(5*pq^3) + 
       (11696*z2)/(3*pq^2) + (345337*z2)/(20*pq) + (2688*z3)/pq)*
      bf[(lp - lpr)*phip] + bf[(lp + lpr)^2]*(168821/800 - 5376/pq^7 - 
       242944/(45*pq^6) - 16096/(75*pq^5) - 52496/(225*pq^4) + 
       439211/(450*pq^3) - 781961/(180*pq^2) - 12613501/(1800*pq) + 
       (14763*z2)/4 + (3453*z2)/pq + (420*bf[(li2p - li2pr)*phip])/pq + 
       (-1152/(5*pq^5) + 1632/(5*pq^4) - 3513/(5*pq^3) + 6224/(3*pq^2) + 
         637037/(80*pq))*bf[(lp - lpr)*phip]) + bf[li3p + li3pr]*
      (535179/20 - 24/pq^3 + 572/(3*pq^2) + 761779/(30*pq) + 
       (-17346 - 16224/pq)*bf[lp + lpr] - (2016*bf[(lp - lpr)*phip])/pq) + 
     bf[(lp + lpr)^3]*(178393/160 - 64/(5*pq^5) + 256/(15*pq^4) - 
       463/(15*pq^3) + 1487/(18*pq^2) + 923059/(720*pq) - 
       (140*bf[(lp - lpr)*phip])/pq) + bf[lp + lpr]*
      (17123281/24000 + 4793344/(675*pq^6) + 3852896/(675*pq^5) + 
       272768/(675*pq^4) + 370708/(225*pq^3) - 3407027/(225*pq^2) - 
       671782439/(36000*pq) - (177521*z2)/40 - (1536*z2)/(5*pq^5) + 
       (2048*z2)/(5*pq^4) - (3404*z2)/(5*pq^3) + (4774*z2)/(3*pq^2) + 
       (55759*z2)/(60*pq) + 6888*z3 + (6432*z3)/pq + 
       (-12/pq^3 + 304/(3*pq^2) - 12077/(20*pq))*bf[(li2p - li2pr)*phip] - 
       (2016*bf[(li3p - li3pr)*phip])/pq + (-10752/pq^7 - 222976/(45*pq^6) - 
         77696/(225*pq^5) - 1648/(75*pq^4) - 74579/(225*pq^3) + 
         30122/(9*pq^2) + 647889/(100*pq) - (840*z2)/pq)*
        bf[(lp - lpr)*phip]) + ls^2*(95492/225 - 20992/(45*pq^6) - 
       15248/(45*pq^5) - 18712/(45*pq^4) + 17858/(15*pq^3) - 
       65767/(15*pq^2) - 175473/(25*pq) - 9135*z2 - (8550*z2)/pq + 
       (-6951/4 - 1626/pq)*bf[(lp - lpr)^2] + (-861/4 - 201/pq)*
        bf[(lp + lpr)^2] + (-192/pq^5 + 256/pq^4 - 564/pq^3 + 1656/pq^2 + 
         127131/(20*pq))*bf[(lp - lpr)*phip] + bf[lp + lpr]*
        (-28083/40 + 12/pq^3 - 10/pq^2 - 13541/(20*pq) - 
         (168*bf[(lp - lpr)*phip])/pq)) + 
     ls*(-308292281/18000 + 2329088/(675*pq^6) + 329968/(75*pq^5) + 
       68272/(75*pq^4) + 1109479/(675*pq^3) - 6904079/(450*pq^2) - 
       463351193/(13500*pq) + (95188*z2)/5 + (192*z2)/pq^3 - 
       (2528*z2)/(3*pq^2) + (256246*z2)/(15*pq) + 6888*z3 + (6432*z3)/pq + 
       (-15624 - 14616/pq)*bf[li3p + li3pr] + (7812 + 7308/pq)*
        bf[(li2p - li2pr)*(lp - lpr)] + (-651 - 609/pq)*bf[(lp + lpr)^3] - 
       (1344*bf[(li3p - li3pr)*phip])/pq + 
       (20992/(45*pq^6) + 13472/(45*pq^5) + 10528/(45*pq^4) - 
         39034/(45*pq^3) + 14600/(3*pq^2) + 400991/(50*pq) - (2016*z2)/pq)*
        bf[(lp - lpr)*phip] + bf[lp + lpr]*(-661331/200 - 20992/(45*pq^6) + 
         27872/(45*pq^5) - 3728/(15*pq^4) + 78998/(45*pq^3) - 
         40273/(5*pq^2) - 7207729/(450*pq) + 924*z2 + (876*z2)/pq + 
         (672*bf[(li2p - li2pr)*phip])/pq + (-2304/(5*pq^5) + 3264/(5*pq^4) - 
           7056/(5*pq^3) + 12472/(3*pq^2) + 80296/(5*pq))*
          bf[(lp - lpr)*phip]) + bf[(lp + lpr)^2]*(26389/40 - 192/(5*pq^5) + 
         256/(5*pq^4) - 448/(5*pq^3) + 736/(3*pq^2) + 39467/(30*pq) - 
         (168*bf[(lp - lpr)*phip])/pq) + bf[(lp - lpr)^2]*
        (227159/40 - 192/(5*pq^5) + 256/(5*pq^4) - 448/(5*pq^3) + 
         736/(3*pq^2) + 90571/(15*pq) + (-1953 - 1827/pq)*bf[lp + lpr] - 
         (56*bf[(lp - lpr)*phip])/pq)) + bf[(lp - lpr)^2]*
      (2773013/2400 - 5376/pq^7 - 242944/(45*pq^6) - 62896/(75*pq^5) - 
       38696/(225*pq^4) + 71411/(450*pq^3) - 121361/(180*pq^2) - 
       31819/(450*pq) + (987*z2)/4 + (237*z2)/pq + (-14763/16 - 3453/(4*pq))*
        bf[(lp + lpr)^2] + (420*bf[(li2p - li2pr)*phip])/pq + 
       (-64/(5*pq^5) + 352/(15*pq^4) - 251/(5*pq^3) + 1304/(9*pq^2) + 
         149837/(240*pq))*bf[(lp - lpr)*phip] + bf[lp + lpr]*
        (535179/160 - 192/(5*pq^5) + 256/(5*pq^4) - 463/(5*pq^3) + 
         1487/(6*pq^2) + 923059/(240*pq) + (56*bf[(lp - lpr)*phip])/pq))) + 
   (1/2 + ls*(-1/2 - pq^(-1)) + m2os^2*(3/2 + ls*(-1 - 16/pq^2 - 2/pq) + 
       16/pq^2 + 11/pq) + m2os^3*(16/3 + ls*(-4 - 16/pq) + 32/pq^2 + 
       68/(3*pq)) + m2os^4*(79/4 + ls*(-15 - 32/pq^2 - 62/pq) + 48/pq^2 + 
       493/(6*pq)) + m2os^5*(1108/15 + ls*(-56 - 128/pq^2 - 232/pq) + 
       512/(3*pq^2) + 4586/(15*pq)) + m2os*(1 + 6/pq - (4*ls)/pq) + pq^(-1) + 
     2*m2os^6*Unknown[$13562])/eps^2 + 
   (-19/36 + ls^2*(1/6 + 1/(3*pq)) + lmu*(1/3 + ls*(-1/3 - 2/(3*pq)) + 
       2/(3*pq)) + ls*(5/18 + 14/(9*pq)) - 37/(18*pq) - (4*z2)/3 - 
     (8*z2)/(3*pq) + (-1/24 - 1/(4*pq))*bf[(lp - lpr)^2] + 
     (-1/24 - 1/(4*pq))*bf[(lp + lpr)^2] + bf[(lp - lpr)*phip]/(2*pq) + 
     bf[lp + lpr]*(-1/12 - 1/(2*pq) - bf[(lp - lpr)*phip]/(6*pq)) + 
     m2os^5*(-55951/5400 + lmu*(2216/45 + ls*(-112/3 - 256/(3*pq^2) - 
           464/(3*pq)) + 1024/(9*pq^2) + 9172/(45*pq)) + 
       ls^2*(245/3 + 512/(3*pq^2) + 856/(3*pq)) - 120832/(675*pq^6) - 
       44608/(135*pq^5) - 78112/(675*pq^4) + 4912/(225*pq^3) - 896/(9*pq^2) - 
       15367/(45*pq) - (322*z2)/3 - (256*z2)/pq^2 - (480*z2)/pq + 
       (-1627/30 - 20992/(45*pq^6) - 4480/(9*pq^5) - 3232/(45*pq^4) + 
         32/(15*pq^3) - 1024/(9*pq^2) - 8428/(45*pq))*bf[lp + lpr] + 
       (20992/(45*pq^6) + 3968/(15*pq^5) - 32/(15*pq^4) + 128/(45*pq^3) + 
         1024/(9*pq^2) + 248/(15*pq))*bf[(lp - lpr)*phip] + 
       ls*(-2167/9 - 41984/(45*pq^6) - 8960/(9*pq^5) - 6464/(45*pq^4) + 
         64/(15*pq^3) - 1408/(3*pq^2) - 30092/(45*pq) + 
         (42 + 256/(3*pq^2) + 416/(3*pq))*bf[lp + lpr] + 
         (-256/(3*pq^2) - 16/pq)*bf[(lp - lpr)*phip])) + 
     m2os^4*(-2177/432 + lmu*(79/6 + ls*(-10 - 64/(3*pq^2) - 124/(3*pq)) + 
         32/pq^2 + 493/(9*pq)) + ls^2*(45/2 + 128/(3*pq^2) + 221/(3*pq)) + 
       96/pq^5 + 3424/(27*pq^4) + 374/(27*pq^3) - 1007/(27*pq^2) - 
       2323/(24*pq) - (85*z2)/3 - (64*z2)/pq^2 - (130*z2)/pq + 
       (-533/36 + 448/(3*pq^5) + 1280/(9*pq^4) + 76/(9*pq^3) - 310/(9*pq^2) - 
         887/(18*pq))*bf[lp + lpr] + (-448/(3*pq^5) - 608/(9*pq^4) + 
         20/(3*pq^3) + 32/pq^2 + 11/(2*pq))*bf[(lp - lpr)*phip] + 
       ls*(-2305/36 + 896/(3*pq^5) + 2560/(9*pq^4) + 152/(9*pq^3) - 
         1228/(9*pq^2) - 1045/(6*pq) + (35/3 + 64/(3*pq^2) + 106/(3*pq))*
          bf[lp + lpr] + (-64/(3*pq^2) - 6/pq)*bf[(lp - lpr)*phip])) + 
     m2os^2*(-3/4 + ls^2*(11/6 - 32/(3*pq^3) + 16/pq^2 + 19/(3*pq)) + 
       lmu*(1 + ls*(-2/3 - 32/(3*pq^2) - 4/(3*pq)) + 32/(3*pq^2) + 
         22/(3*pq)) + 8/(3*pq^3) + 112/(9*pq^2) - 317/(18*pq) - (5*z2)/3 - 
       (128*z2)/(3*pq^3) - (160*z2)/(3*pq^2) + (22*z2)/(3*pq) + 
       (-8/(3*pq^3) - 4/(3*pq^2) + 4/(3*pq))*bf[(lp - lpr)^2] + 
       (-8/(3*pq^3) - 4/(3*pq^2) + 4/(3*pq))*bf[(lp + lpr)^2] + 
       (-16/(3*pq^3) + 8/pq^2 - pq^(-1))*bf[(lp - lpr)*phip] + 
       ls*(-89/18 + 32/(3*pq^3) - 16/(9*pq^2) - 185/(9*pq) + 
         (1 - 32/(3*pq^3) + 16/(3*pq^2) + 14/(3*pq))*bf[lp + lpr] + 
         (32/(3*pq^3) - 32/(3*pq^2) - 2/pq)*bf[(lp - lpr)*phip]) + 
       bf[lp + lpr]*(-7/6 + 16/(3*pq^3) - 16/(3*pq^2) - 5/pq + 
         (16*bf[(lp - lpr)*phip])/(3*pq^3))) + 
     m2os^3*(-109/54 + lmu*(32/9 + ls*(-8/3 - 32/(3*pq)) + 64/(3*pq^2) + 
         136/(9*pq)) + ls^2*(19/3 + 52/(3*pq)) - 2432/(27*pq^4) - 
       704/(9*pq^3) - 1244/(27*pq^2) - 746/(27*pq) - (22*z2)/3 - 
       (104*z2)/(3*pq) + (-37/9 - 544/(9*pq^4) - 48/pq^3 - 148/(9*pq^2) - 
         40/(3*pq))*bf[lp + lpr] + (544/(9*pq^4) + 160/(9*pq^3) + 
         136/(9*pq^2) + 16/(9*pq))*bf[(lp - lpr)*phip] + 
       ls*(-52/3 - 1088/(9*pq^4) - 96/pq^3 - 680/(9*pq^2) - 148/(3*pq) + 
         (10/3 + 8/pq)*bf[lp + lpr] - (8*bf[(lp - lpr)*phip])/(3*pq))) + 
     m2os*(-17/9 + ls^2*(1/2 + 16/(3*pq)) + 
       lmu*(2/3 + 4/pq - (8*ls)/(3*pq)) - 8/pq^2 - 9/pq + z2/3 - (8*z2)/pq + 
       (-2/(3*pq^2) + pq^(-1))*bf[(lp - lpr)*phip] + 
       ls*(-7/3 + 4/(3*pq^2) - 58/(9*pq) + (1/3 + 8/(3*pq))*bf[lp + lpr] - 
         (4*bf[(lp - lpr)*phip])/(3*pq)) + bf[lp + lpr]*
        (-1/3 + 2/(3*pq^2) - 10/(3*pq) - (2*bf[(lp - lpr)*phip])/(3*pq))) + 
     m2os^6*(4*lmu*Unknown[$13562] + 2*Unknown[$15377]))/eps + 
   m2os^6*(4*lmu^2*Unknown[$13562] + 4*lmu*Unknown[$15377] + 
     2*Unknown[$63601]), ggttHl -> -5/18 - 4/(9*pq) - pq/18 + (4*z2)/9 + 
   (4*z2)/(9*pq) + (pq*z2)/9 + m2os*(-4/9 - 4/(9*pq) + (8*z2)/9 + 
     (16*z2)/(9*pq)) + m2os^2*((64*z2)/(9*pq^2) + (32*z2)/(9*pq)) + 
   (-4/9 + m2os^2*(-64/(9*pq^2) - 32/(9*pq)) + m2os*(-8/9 - 16/(9*pq)) - 
     4/(9*pq) - pq/9 + 2*m2os^6*Unknown[$13458])/eps^2 + 
   m2os^6*(2*Unknown[$13442] + 4*lmu^2*Unknown[$13458] + 
     4*lmu*Unknown[$13667]) + (2/3 + m2os*(-2/9 - 2/(9*pq)) + 8/(9*pq) + 
     pq/9 + m2os^6*(4*lmu*Unknown[$13458] + 2*Unknown[$13667]))/eps, 
 ggttHlh -> -1/18 + lmu*(-4/3 - 16/(9*pq) - (2*pq)/9) + 
   lmu^2*(4/9 + 4/(9*pq) + pq/9) - pq/18 + (4*z2)/9 + (4*z2)/(9*pq) + 
   (pq*z2)/9 + m2os^4*(-40/9 + ls^2*(-2/3 - 2/(3*pq)) + 
     ls*(10/9 + 14/(9*pq) - (4*pq)/9) - 14/(3*pq) + (2*pq)/9 + (8*z2)/3 + 
     (8*z2)/(3*pq)) + m2os^5*(-1237/162 + ls^2*(-8/9 - 8/(9*pq)) + 
     ls*(131/54 + 88/(27*pq) - (5*pq)/6) - 668/(81*pq) + (11*pq)/18 + 
     (32*z2)/9 + (32*z2)/(9*pq)) + m2os^3*(56/9 + ls^2*(-4/3 - 4/(3*pq)) + 
     ls*(13/9 + 16/(9*pq) - pq/3) + 56/(9*pq) + (16*z2)/3 + (16*z2)/(3*pq)) + 
   m2os*(-38/27 + lmu*(4/9 + 4/(9*pq)) + lmu^2*(8/9 + 16/(9*pq)) + 
     ls^2*(-1/6 - pq/6) + ls*(4/9 - 2/(9*pq) + (2*pq)/3) - 2/(27*pq) - 
     (4*pq)/3 + (17*z2)/9 + (16*z2)/(9*pq) + pq*z2) + 
   m2os^2*(-52/9 + ls^3*(-4/9 - 4/(9*pq)) + ls^2*(16/9 + 16/(9*pq)) + 
     lmu^2*(64/(9*pq^2) + 32/(9*pq)) - 40/(9*pq) - (4*pq)/3 - 8*z2 + 
     (64*z2)/(9*pq^2) - (40*z2)/(9*pq) + ls*(-34/9 - 28/(9*pq) - (2*pq)/3 + 
       (20*z2)/3 + (20*z2)/(3*pq)) + 4*z3 + (4*z3)/pq) + 
   (m2os^3*(-16/3 + ls*(-8/3 - 8/(3*pq)) - 16/(3*pq)) + 
     ls*m2os^4*(-4/3 - 4/(3*pq)) + m2os*(-2/9 + lmu*(16/9 + 32/(9*pq)) - 
       2/(9*pq)) + m2os^5*(8/9 + ls*(-16/9 - 16/(9*pq)) + 8/(9*pq)) + 
     lmu*(8/9 + 8/(9*pq) + (2*pq)/9) + 
     m2os^2*(-16/3 + ls^2*(-2/3 - 2/(3*pq)) + ls*(8/3 + 8/(3*pq)) + 
       lmu*(128/(9*pq^2) + 64/(9*pq)) - 16/(3*pq) + 4*z2 + (4*z2)/pq) + 
     2*m2os^6*Unknown[$13890])/eps + m2os^6*(4*lmu*Unknown[$13890] + 
     2*Unknown[$63740]), ggttIl -> 4/(9*pq) - (2*z2)/9 - 
   (64*m2os^2*z2)/(9*pq^2) - (4*z2)/(9*pq) - (16*m2os*z2)/(9*pq) + 
   (2/9 + (64*m2os^2)/(9*pq^2) + 4/(9*pq) + (16*m2os)/(9*pq) + 
     2*m2os^6*Unknown[$13449])/eps^2 + 
   m2os^6*(2*Unknown[$13417] + 4*lmu^2*Unknown[$13449] + 
     4*lmu*Unknown[$13651]) + 
   (-2/9 - 8/(9*pq) + m2os^6*(4*lmu*Unknown[$13449] + 2*Unknown[$13651]))/
    eps, ggttIlh -> lmu^2*(-2/9 - 4/(9*pq)) + lmu*(4/9 + 16/(9*pq)) - 
   (2*z2)/9 - (4*z2)/(9*pq) + m2os^2*((-64*lmu^2)/(9*pq^2) - 
     (64*z2)/(9*pq^2)) + m2os*((-16*lmu^2)/(9*pq) - (16*z2)/(9*pq)) + 
   (lmu*(-4/9 - 8/(9*pq)) - (128*lmu*m2os^2)/(9*pq^2) - 
     (32*lmu*m2os)/(9*pq) + 2*m2os^6*Unknown[$13866])/eps + 
   m2os^6*(4*lmu*Unknown[$13866] + 2*Unknown[$63617])}


==> anc/integralfamilies.yaml <==
# R. Bonciani, A. Ferroglia, T. Gehrmann, A. v. Manteuffel, C. Studerus:
# "Light-quark two-loop corrections to heavy-quark pair production
# in the gluon fusion channel"
# 2013-08-12

integralfamilies:

# 0-loop topology

  - name: "tt0" # tree
    loop_momenta: []

# planar 2-loop topologies

  - name: "tt2pA"
    loop_momenta: [k1, k2]
    propagators:
      - [ "k1",       0  ]
      - [ "k2",       0  ]
      - [ "k1-k2",    0  ]
      - [ "k1-p1",    0  ]
      - [ "k2-p1",    0  ]
      - [ "k1-p1-p2", 0  ]
      - [ "k2-p1-p2", 0  ]
      - [ "k1-p3",    "mt^2" ]
      - [ "k2-p3",    "mt^2" ]
    permutation_symmetries:
      - [ [ 1, 6 ], [ 2, 7 ] ] # ki<->-ki+p1+p2, p1<->p2, p3<->p4
      - [ [ 1, 2 ], [ 4, 5 ], [ 6, 7 ], [8, 9] ] # k1<->k2

  - name: "tt2pB"
    loop_momenta: [k1, k2]
    propagators:
      - [ "k1",       0  ]
      - [ "k2",       "mt^2" ]
      - [ "k1-k2",    "mt^2" ]
      - [ "k1-p1",    0  ]
      - [ "k2-p1",    "mt^2" ]
      - [ "k1-p1-p2", 0  ]
      - [ "k2-p1-p2", "mt^2" ]
      - [ "k1-p3",    "mt^2" ]
      - [ "k2-p3",    0  ]
    permutation_symmetries:
      - [ [ 1, 6 ], [ 2, 7 ] ] # ki<->-ki+p1+p2, p1<->p2, p3<->p4
    
  - name: "tt2pC"
    loop_momenta: [k1, k2]
    propagators:
      - [ "k1",       "mt^2" ]
      - [ "k2",       "mt^2" ]
      - [ "k1-k2",    0  ]
      - [ "k1-p1",    "mt^2" ]
      - [ "k2-p1",    "mt^2" ]
      - [ "k1-p1-p2", "mt^2" ]
      - [ "k2-p1-p2", "mt^2" ]
      - [ "k1-p3",    0  ]
      - [ "k2-p3",    0  ]
    permutation_symmetries:
      - [ [ 1, 6 ], [ 2, 7 ] ] # ki<->-ki+p1+p2, p1<->p2, p3<->p4
      - [ [ 1, 2 ], [ 4, 5 ], [ 6, 7 ], [8, 9] ]  # k1<->k2

  - name: "tt2pD"
    loop_momenta: [k1, k2]
    propagators:
      - [ "k1",        0  ]
      - [ "k2",        0  ]
      - [ "k1-k2",     0  ]
      - [ "k1-p1",     0  ]
      - [ "k2-p1",     0  ]
      - [ "k1+p2-p3",  "mt^2" ]
      - [ "k2+p2-p3",  "mt^2" ]
      - [ "k1-p3",     "mt^2" ]
      - [ "k2-p3",     "mt^2" ]
    permutation_symmetries:
      - [ [ 1, 2 ], [ 4, 5 ], [ 6, 7 ], [ 8, 9 ] ]  # k1<->k2
    
  - name: "tt2pE"
    loop_momenta: [k1, k2]
    propagators:
      - [ "k1",        0  ]
      - [ "k2",        "mt^2" ]
      - [ "k1-k2",     "mt^2" ]
      - [ "k1-p1",      0 ]
      - [ "k2-p1",     "mt^2" ]
      - [ "k1+p2-p3",  "mt^2" ]
      - [ "k2+p2-p3",   0 ]
      - [ "k1-p3",     "mt^2" ]
      - [ "k2-p3",      0 ]

# non-planar 2-loop topologies

  - name: "tt2nA"       # basis for reductions, Mellin-Barnes
    loop_momenta: [k1, k2]
    propagators:
      - [ "k1",          0  ]
      - [ "k2",          0  ]
      - [ "k1+p1",       0  ]
      - [ "k2+p2",       0  ]
      - [ "k1-p3",       0  ]
      - [ "k2-p4",       0  ]
      - [ "k1-k2+p1",    0  ]
      - [ "k1-k2-p2",    0  ]
      - [ "k1-k2+p1-p3", "mt^2" ]
    permutation_symmetries:
      # p1<->p2, p3<->p4, k1<->k2
      - [ [ 1, 2 ], [ 3, 4 ], [ 5, 6 ], [ 7, 8 ] ]

  - name: "tt2nAmi463"  # basis for differential equations
    loop_momenta: [k1, k2]
    propagators:
      - [ "k1",          0  ]
      - [ "k2",          0  ]
      - [ "k1+p1",       0  ]
      - [ "k2+p2",       0  ]
      - { bilinear: [ [k1, k2], 0  ] } # scalar product k1*k2
      - [ "k2-p4",       0  ]
      - [ "k1-k2+p1",    0  ]
      - [ "k1-k2-p2",    0  ]
      - [ "k1-k2+p1-p3", "mt^2" ]


